Murmurations, Periods, and Local Factors

This note replaces arXiv:2603.22807v1 and withdraws its three theorems, which do not stand as stated. Theorem A, that the order of the Tate-Shafarevich group of $y^2=x^3+x+D(t)$ over $\mathbb{F}_q(t)$ is determined by the cyclotomic type of the $L$-polynomial, holds at rank $0$ when $D$ has degree $5$ but fails at positive rank; we give a counterexample and cite the correct statement. Theorem B is Tur\'an's inequality for modified Bessel functions; we prove a version for general even weights and a class of increasing tilts that includes the Euler factor, which gives the Euler-factor tilt at every prime. Theorem C, a limit law for the covariance of $a_p$ with the real period at fixed $L(f,1)$, was not proved, and we explain why. We also recompute the empirical section of the first version from Cremona's tables, correct its numbers, withdraw those we could not reconstruct, and show that its sign flip at $p=3$ and its "100% Tamagawa channel" are artefacts of decile conditioning and of the rank-$0$ BSD formula.

==> anc/README.md <==
# Ancillary files for arXiv:2603.22807v2, "Murmurations, periods, and local factors" (D. Wachs)

These files reproduce the numbers of Section 5 of the paper, the counts of the z^8-1 example and the degree-7 example in
Section 2, and the expansion of alpha_p in Section 3.2. The split 1,120 : 154 at q = 7 is also in arXiv:2603.13802v2
(Corollary 1.1). `ff/z8_squarefree_check.py` (plain Python, about 3 s, 0.8 GB) recounts the family at q = 7
(12,320 D; 1,274 of type z^8-1; 1,120 in C and 154 in C') and the curves in each class with D itself squarefree (952 and 112),
as v1's Theorem A requires; its output is `ff/z8_squarefree_check.out`. `ff/deg7_c1.py` (plain Python, about 30 s, 0.2 GB) and
`ff/deg7_c1.gp` (PARI/GP, about 5 s) compute, in two independent ways, c_1 = sum of a_v over the places of degree 1 for every
D monic of degree 7 over F_7 with D and 4+27D^2 squarefree (513,870 D; 440,426 with c_1 not divisible by 7), including the
place at infinity (additive, a_inf = 0), and the example D = t^7 + t^6 + 1 (c_1 = 4); both outputs are in `ff/deg7_c1.out`.
`sec3/v1_thm10_expansion.py` (mpmath, under 1 s) checks alpha_p(lambda) = t^2(lambda/4 + 1/8) + O(t^3) against v1's leading
term 2t Cov(x, x^2); output `sec3/v1_thm10_expansion.out`. Absolute paths in the scripts are replaced by the placeholder
`/path/to/WORK` (the root of the work tree; see "Rebuilding the inputs").

Software: Python 3.11 with numpy 1.26, pandas 2.3, scipy 1.16, pyarrow 22, mpmath 1.3 (`python`); PARI/GP 2.17 (`gp`) for regenerating the
trace matrix and for `ff/deg7_c1.gp`.

## Where each number comes from

| Paper, Section 5 | file | script |
|---|---|---|
| counts: 657,396 curves with N < 10^5; R0 = 267,565 (168,760 isogeny classes), S1 = 228,193, S11 = 109,944 | `csv/a_data_summary.json`, `csv/a_rank_counts.csv` | `scripts/00_summary.py` |
| maximal deviation 1.0e-14 of the rank-0 identity log Omega = log L + 2 log T - log prod c_p - log Sha | printed by `03_paper3.py` (second log line) | `scripts/03_paper3.py` |
| Table 1 left; correlations at p <= 97 (number of primes with Corr <= 0: 3, 2, 7); v1-method values +0.078, +0.093, +0.0965 at p = 3 | `csv/g1_corr_ap_omega_given_L.csv` (`corr_bins`, `se_boot`, `corr_v1_linear`), `csv/g1_C_fit.csv` (`corr_p3`, `corr_v1_p3`) | `scripts/03_paper3.py` |
| chi^2 of the C/sqrt(p) fit (280, 325, 234 on 24 d.o.f.) | `csv/g1_C_fit.csv` (`chi2`, `dof`) | `scripts/03_paper3.py` |
| C/sqrt(p) fitted to the v1-method correlations: 0.163 on S1 with weights n (about 1/SE^2), 0.145 unweighted; R0 0.127, 0.117; S11 0.156, 0.141 | `csv/g1_C_fit_v1method.csv` (`C_v1method`, `C_unweighted`) | `scripts/03c_extra.py` |
| chi^2 with isogeny-class SEs (196, 235, 214) and with the full 25 x 25 class-bootstrap covariance (214, 254, 227); SE ratios 1.23, 1.21, 1.03 | `csv/g1c_chi2_cluster.csv`, `csv/g1c_se_class_by_prime.csv`, `outputs/16_chi2_cluster.out` | `scripts/16_chi2_cluster.py` |
| Table 1 right (conductor windows) | `csv/g2_conductor_windows.csv` | `scripts/03_paper3.py` |
| S1 windows under the v1 method: +0.078, +0.058, +0.052, +0.051, +0.051 (also R0 and S11; fine-bin control reproduces g2) | `csv/g2b_windows_v1method.csv`, `outputs/15_windows_v1method.out` | `scripts/15_windows_v1method.py` |
| window counts of eight candidate subsets (none matches v1's 19K-60K) | `csv/g2_window_counts_by_subset.csv` | `scripts/03c_extra.py` |
| sign flip, raw deciles at S11, p = 3: -0.065 +- 0.017 in decile 10, Corr(a_3, Omega) = +0.006 there | `csv/g3_decile_sign_flip.csv` | `scripts/03_paper3.py` |
| decile 10: L(E,1) in [5.64, 18.3]; Corr with log L(E,1) = +0.31, -0.31 | `outputs/check_top_decile.out` | `scripts/check_top_decile.py` |
| conditioned deciles with isogeny-class bootstrap SEs: +0.034 +- 0.018 (S11, p = 3, decile 10); deciles 1 and 10 at p = 2, 3, 5, 7, 11, 13 (Table 2 and Section 5.2) | `csv/g3c_decile_primes_cluster.csv` (`tam_cond`, `tam_se`, `tam_z`, `omega_cond`, `omega_se`, `omega_z`) | `scripts/13_decile_primes_cluster.py` |
| Section 5.2 summary of g3c: signs, ranges, z, Bonferroni thresholds 3.39 (72 tests) and 3.53 (120 tests), counts; rows of Table 2 | `outputs/14_decile_pattern_summary.out` | `scripts/14_decile_pattern_summary.py` (reads only `csv/g3c_decile_primes_cluster.csv`; run it in place, in `scripts/`) |
| channel fractions 1.54 [1.43, 1.67], -0.39, -0.15 (p = 3); 1.71, -0.16, -0.55 (p = 7); 1.00 on S11 | `csv/g4_channel_decomposition.csv` (`frac_mlogc`, `frac_mlogc_lo`, `frac_mlogc_hi`, `frac_logT2`, `frac_mlogSha`) | `scripts/03_paper3.py` |
| ratio 0.978, 1.047, 1.051, 1.053 at 10, 50, 100, 200 bins | `csv/g4_v1_ratio_S11.csv` | `scripts/03_paper3.py` |
| cross-validation: 5.34%, 0.75%, 0 over the one-hot basis; CV R^2 0.370 and 0.053; placebo 0.71%; 0.01% and 0.05% for log Sha | `csv/g5_crossval_R2.csv` | `scripts/03b_crossval.py` |

Definitions (as in Section 5): rank 0, N < 10^5, and at each prime p the curves with p | N excluded; "fine bins" are 100
equal-count quantile bins of L(E,1) (max(10, n // 200) bins if n < 20,000, as in the code), both variables demeaned within bin, pooled Pearson
correlation; the "v1 method" regresses a_p linearly on L(E,1) and correlates the residual with Omega. Standard errors are curve
bootstraps with the bins fixed (200 replicates for Table 1, 500 for the channel intervals and for `g3_decile_sign_flip.csv`),
except in `g3c_decile_primes_cluster.csv` and `g1c_*.csv`, where they come from a bootstrap over isogeny classes (300 replicates), and in
`g2b_windows_v1method.csv` (curve bootstrap, 200 replicates, the same draws as for `g2_conductor_windows.csv`). Since a_p
and L(E,1) are isogeny invariants, curve bootstraps understate the uncertainty, and so does every chi^2 computed from them.
`g3c_decile_primes_cluster.csv` gives two-sided normal p-values without any multiplicity correction; the paper uses the
correlations, their standard errors and z, and the Bonferroni thresholds computed by `14_decile_pattern_summary.py`. Seeds: 20260926 (`03_paper3.py`, `03b_crossval.py`), 20260927 (`03c_extra.py`),
20260928 (`13_decile_primes_cluster.py`), 1 (`check_top_decile.py`), 20260926 + window start + prime index (`15_windows_v1method.py`,
as in the window block of `03_paper3.py`), 20261008 (`16_chi2_cluster.py`).

The two numbers of Section 3 that are not proofs can be checked with mpmath:

    python -c "from mpmath import besseli as I; print((I(0,1)/I(1,1))**2, I(0,1)/I(2,1))"     # 5.0185, 9.3266

## Contents

- `inputs/build_ecdata_inputs.py`: rebuilds the two Cremona-derived inputs (not shipped, see below); `inputs/CHECKSUMS.txt`
  and `inputs/CHECKSUMS_ecdata.txt`: SHA-256 of these inputs, of the 50 source files and of the trace matrix.
- `scripts/`: `common.py` (loader), `make_inputs.py` (builds the file layout the scripts expect), `regen_ap.py` (regenerates the
  trace matrix with PARI/GP), and the analysis scripts listed above.
- `csv/`: the outputs quoted in the paper.
- `outputs/`: printed output of `check_top_decile.py`, `14_decile_pattern_summary.py`, `15_windows_v1method.py`, `16_chi2_cluster.py`.
- `ff/`: the z^8-1 count and the degree-7 computation of Section 2 (scripts and outputs).
- `sec3/`: the alpha_p expansion of Section 3.2 (script and output).

## Rebuilding the inputs

1. The two Cremona-derived inputs are not shipped (size). Download the 50 plain-text files `allbsd.00000-09999`, ...,
   `allbsd.490000-499999` (about 323 MB) of J. E. Cremona's `ecdata`, e.g.

        C=a86863f0b7e10496cc45169a3c0b8ff3d55d298a     # last commit changing allbsd/ (2019-09-11)
        mkdir allbsd
        for k in $(seq 0 49); do f=$(printf 'allbsd.%05d-%05d' $((10000*k)) $((10000*k+9999)))
          curl -fsSL -o allbsd/$f https://raw.githubusercontent.com/JohnCremona/ecdata/$C/allbsd/$f; done
        python inputs/build_ecdata_inputs.py allbsd inputs

   This writes `inputs/ecdata_N_lt_1e5.csv.gz` and `inputs/ecdata_all_counts.csv.gz` and prints the SHA-256 of each decompressed
   CSV; `MATCHES` means the CSV is byte-identical to the one used for the paper.
2. The trace matrix (a_p at the first 500 primes for all 657,396 curves with N < 10^5; 657 MB as int16) is not shipped. Rebuild it
   and the file layout:

        python scripts/regen_ap.py ap_classreps_500.csv.gz 18       # PARI/GP ellap on the 437,226 class representatives
        python scripts/make_inputs.py /path/to/WORK ap_classreps_500.csv.gz

   `make_inputs.py` writes `/path/to/WORK/audit/q_data/ecdata_allbsd.parquet` and `/path/to/WORK/elliptic-data/`
   (`ap_vectors.npy`, `ap_primes.npy`, `ap_metadata.csv`), creates `/path/to/WORK/papers_Q_v2/{scratch,data/csv,data/tables}`,
   and checks the matrix against `inputs/CHECKSUMS.txt`.
3. Replace the placeholder (`sed -i.bak 's#/path/to/WORK#/your/dir#g' scripts/*.py`), copy `scripts/*.py` into
   `/your/dir/papers_Q_v2/scratch/`, and run there, in this order: `03_paper3.py`, `03b_crossval.py`, `03c_extra.py` (reads the
   output of `03_paper3.py`), `00_summary.py`, `13_decile_primes_cluster.py`, `check_top_decile.py`, `15_windows_v1method.py` and
   `16_chi2_cluster.py` (both read output of `03_paper3.py`; each under 1.6 GB, about 20 s and 1 min). Outputs go to
   `/your/dir/papers_Q_v2/data/csv/`. `03_paper3.py` also writes the cross-validation table that `03b_crossval.py` recomputes
   faster; both need several GB of memory for the 576-column one-hot basis.


==> anc/csv/a_data_summary.json <==
{
 "n_all": 3064705,
 "ranks_all": [
  1170876,
  1535669,
  348672,
  9487,
  1
 ],
 "rank4_label": [
  "234446a1"
 ],
 "Nmin": 11,
 "Nmax": 499998,
 "n_ap": 657396,
 "ranks_ap": [
  267565,
  332314,
  56975,
  542,
  0
 ],
 "classes_all": 2164260,
 "classes_ap": 437226,
 "n_window_all_ranks": 267679,
 "ranks_window": [
  108962,
  137364,
  21224,
  129,
  0
 ],
 "classes_window_rank0": 68322,
 "classes_window_all": 176159,
 "n_window_rank0": 108962,
 "n_sha1": 93825,
 "n_sha_ge4": 15137,
 "n_sha_ge9": 5332,
 "n_cp1": 7291,
 "n_cp_ge5": 68289,
 "n_rank0_N100k": 267565,
 "n_rank0_sha1": 228193,
 "n_rank0_sha1_T1": 109944,
 "classes_rank0_N100k": 168760,
 "optimal_window_rank0": 68322
}

==> anc/csv/a_rank_counts.csv <==
rank,all_curves_N_le_499998,ap_subset_N_lt_100000,window_10k_50k
0,1170876,267565,108962
1,1535669,332314,137364
2,348672,56975,21224
3,9487,542,129
4,1,0,0


==> anc/csv/g1_C_fit.csv <==
subset,C,se_C,se_C_resid,r2,chi2,dof,corr_p3,corr_p97,corr_v1_p3
R0,0.06642616475675951,0.0019986657357470715,0.006310340562591713,0.7203958369688863,279.50134280032495,24,0.06221044509782085,-0.0008916491748553242,0.07753286905289469
S1,0.09228384622087456,0.002151459299590726,0.007589562311633182,0.7335055928933629,324.9143828231825,24,0.07623235445180977,0.0004902688977214787,0.09341362083362992
S11,0.05744472236297963,0.002986785031912289,0.008474369712385047,0.4448358705571476,234.18798584914788,24,0.058055554187977865,-0.002379604831624892,0.09650772296129252


==> anc/csv/g1_C_fit_v1method.csv <==
subset,C_v1method,se_C,r2,C_unweighted
R0,0.12702392585477698,0.001967403437064158,0.7225256116684362,0.11689892193195173
S1,0.1633674508312498,0.002131768430460955,0.6006649037587379,0.14538054477246276
S11,0.15639473943417231,0.0029776283619232556,0.6011104298269112,0.14130215972512403


==> anc/csv/g1_corr_ap_omega_given_L.csv <==
subset,p,n,nbins,corr_bins,se_boot,se_approx,corr_v1_linear,corr_bins_logOmega
R0,2,50430,100,0.039143309989590425,0.004435987722987509,0.0044530289228062285,0.05189030701369547,0.04895104952496052
R0,3,79315,100,0.06221044509782085,0.0036000931108753995,0.00355076831404081,0.07753286905289469,0.0733422520384085
R0,5,140010,100,0.046855655191275845,0.0028066833777205804,0.002672516973793816,0.0639218930749501,0.05747351369532589
R0,7,177873,100,0.032351290400913585,0.0026761108727993096,0.002371073327058997,0.05004590847456475,0.04110874671451461
R0,11,215687,100,0.012255388812872973,0.002210990312287063,0.002153218066377572,0.03184060194356063,0.023059981591245605
R0,13,225939,100,0.021130202379089916,0.0021402904947320778,0.0021037997485968286,0.038555470320650174,0.026317694318368515
R0,17,237707,100,0.01819130355088123,0.001937428992145625,0.002051063067152174,0.03474371676761419,0.024020345957283404
R0,19,241701,100,0.017275460990765566,0.001962807024074149,0.002034046028586313,0.03379501616939097,0.02076841545466716
R0,23,247830,100,0.0075427143703977505,0.002035024938968415,0.002008736918661289,0.024814643646955712,0.01579728440919786
R0,29,253273,100,0.011318422228149834,0.0019745132495368914,0.001987035163742802,0.027164952251528245,0.013477945229164222
R0,31,254130,100,0.010830167909621186,0.0020140568767340614,0.0019836819051348565,0.025266565792241784,0.014354447122260602
R0,37,256986,100,0.010858569514678694,0.0020285837434617458,0.001972628337789435,0.023940221007766695,0.012914042833174363
R0,41,258267,100,0.0015609475805887887,0.0019367351761012703,0.0019677301547330332,0.014958423777727731,0.004969329655980632
R0,43,258813,100,0.011535083523705268,0.0018740963805108763,0.00196565346635236,0.02492435701093089,0.010578709497834711
R0,47,259789,100,0.00048455122605391913,0.0019425173849433614,0.001961957614996506,0.014129952886297936,0.010130685202253204
R0,53,260860,100,0.015270769629764968,0.002032986226769113,0.0019579259163826353,0.02839665277629932,0.016399069206318263
R0,59,261824,100,-0.0007054256239088087,0.0018262707892029364,0.00195431818540056,0.010963834785479217,-0.0003443398378202396
R0,61,262084,100,0.00963775375338473,0.0019273679107193414,0.001953348555794535,0.02012732275883066,0.008099932546612688
R0,67,262587,100,0.012058398388849265,0.0019909329431390416,0.001951476785106066,0.023446540305543752,0.01121310706781662
R0,71,263022,100,-0.005722770809839509,0.002046906752368892,0.001949862388443248,0.005544790837781692,0.0031255901455194673
R0,73,263164,100,6.651237228674367e-05,0.0020505450678658292,0.0019493362567923637,0.009956768857843717,0.0035613513283958608
R0,79,263536,100,0.005601865616669029,0.0018988486534342835,0.0019479599568376711,0.01620910980643108,0.0038832052803894983
R0,83,263974,100,0.005586038363433667,0.0019837250267986575,0.0019463432054215289,0.016524657634157783,0.010516752108781977
R0,89,264304,100,0.0035996408354921705,0.001988140634712224,0.0019451277605761481,0.012802577524992734,0.008720860802099988
R0,97,264512,100,-0.0008916491748553242,0.001967780769552238,0.0019443628309273448,0.008255556151903109,0.0030941330477283887
S1,2,42446,100,0.04339993666640875,0.004648357385603751,0.004853797069568859,0.05476603117456864,0.061190337088070104
S1,3,67519,100,0.07623235445180977,0.003702885143667818,0.0038484601975682896,0.09341362083362992,0.09599576938459665
S1,5,118957,100,0.061527638827684465,0.0031430833759080487,0.0028993790629859716,0.08126581177394973,0.07870984654833735
S1,7,151456,100,0.04626715753294102,0.0027502318029749176,0.002569548140493406,0.06683210532819364,0.0636512706700677
S1,11,184305,100,0.023256056264612236,0.002367038745370579,0.0023293322592629474,0.04615158567685543,0.03879984694757149
S1,13,193156,100,0.03075981910146362,0.0022325920976458144,0.002275337887166777,0.05101418673446718,0.0419361919042261
S1,17,203327,100,0.02702406993063152,0.0023635768509753584,0.002217698351057805,0.046563221309331645,0.03755827690633941
S1,19,206340,100,0.02452949477602953,0.0022312144897647613,0.0022014472668720583,0.04382524796394562,0.03122863721087474
S1,23,211562,100,0.01404507440818234,0.0022569282071456848,0.002174108269904832,0.03442761069669328,0.024283223908246842
S1,29,216276,100,0.018101843224948,0.002268054268375544,0.002150284060535704,0.03665517627163369,0.024064999395663887
S1,31,216863,100,0.018106390196473324,0.0021436499328291365,0.002147371917762149,0.03505237098186207,0.024473053431008227
S1,37,219430,100,0.012162093928851463,0.0020667981292586996,0.0021347744604506133,0.02793214927461523,0.016298010114224416
S1,41,220458,100,0.005535903762079966,0.002009086342641284,0.0021297913969355363,0.0214702621341863,0.010663428676969492
S1,43,220780,100,0.014640965061906245,0.0020653646176919424,0.0021282377166574073,0.030649549881894948,0.0181933002593283
S1,47,221662,100,0.0019855498674602066,0.0021787156194526384,0.002123999334219769,0.018300258785750454,0.012469362843854973
S1,53,222507,100,0.016027002194436823,0.002243506240771149,0.0021199624125516577,0.03196561359594943,0.019671188133161852
S1,59,223362,100,0.0020451497800614833,0.0020877973842221968,0.0021159010552982763,0.015840245798820145,0.0030692771824659135
S1,61,223621,100,0.015002501413183154,0.002009905034952839,0.002114675371786166,0.026843928579417583,0.015968171366575513
S1,67,223956,100,0.012538619923095707,0.0020467308916185417,0.002113093182951401,0.026362647887441394,0.01401859663534181
S1,71,224360,100,-0.0045830301955799724,0.00213500511569849,0.00211118982607576,0.009372482629407448,0.0038178393457804004
S1,73,224626,100,-0.0002700079871081886,0.002222859293821271,0.0021099394302051804,0.011272983248367698,0.004090729455388855
S1,79,224825,100,0.00932044016305762,0.0020686074774001906,0.0021090054350985476,0.022087383220067494,0.008231346969986337
S1,83,225100,100,0.0052147871990546124,0.0020228592218416563,0.0021077167773036797,0.018411692578785232,0.01024120127209299
S1,89,225518,100,0.004594666381361356,0.0019277892275943974,0.0021057625336529024,0.015596467682323301,0.008970451873365521
S1,97,225718,100,0.0004902688977214787,0.002221961820465642,0.0021048294094895077,0.011334512867367157,0.004815688891329609
S11,2,23376,100,0.014180848990329138,0.006365056973582428,0.006540559498157561,0.055309961596625996,0.042949086188034134
S11,3,40489,100,0.058055554187977865,0.00524696907310209,0.004969714895385964,0.09650772296129252,0.0836993034196561
S11,5,63756,100,0.035579567758313314,0.004033865347380484,0.003960403804347979,0.07168452723941511,0.05972285312271324
S11,7,78097,100,0.03287597074226777,0.003482030777777167,0.003578350061796169,0.06520121335572639,0.05293654456378094
S11,11,91801,100,0.01064002964927016,0.0036360258025022957,0.003300473833534201,0.04183954349984503,0.025099230154471387
S11,13,95008,100,0.020161539688676813,0.003378083942613442,0.0032442918237299573,0.04641308956903211,0.03114351883806109
S11,17,99507,100,0.018095045280158976,0.0033817447321170175,0.0031701016155902826,0.04398773007633013,0.03233192085729178
S11,19,100438,100,0.020288214391998936,0.003116622499692506,0.003155374939272295,0.04418888891079111,0.023841300258387113
S11,23,102798,100,0.00568843097190648,0.0030719086711523055,0.003118944647835077,0.03233186082214994,0.01917748174252843
S11,29,104453,100,0.016419884331110957,0.0031561574788602806,0.0030941370134193553,0.03930094861747282,0.022126721115618374
S11,31,104893,100,0.011986985174632255,0.0027561843282232793,0.003087640626658878,0.032668383551497635,0.016245796448581845
S11,37,105798,100,0.009281672688196454,0.0028113696975441437,0.0030744063683053836,0.029080586264073394,0.010522076875717004
S11,41,106326,100,-0.0009934845499174538,0.0027760350184964045,0.0030667633325703876,0.018802600299999767,0.003971596298449649
S11,43,106508,100,0.014959554340839381,0.0030572482200180357,0.003064141982195749,0.035305129470801645,0.020597937536312283
S11,47,106870,100,-0.00854114688006533,0.0031642853927080065,0.0030589480067837425,0.0109803119706259,0.004166088631984713
S11,53,107247,100,0.014278426818925143,0.0030764386071049543,0.003053566790288789,0.033804671490883585,0.020637993968307716
S11,59,107516,100,-0.0030601777251984584,0.0029142965035179355,0.0030497444573693434,0.014796585227252478,-0.0009115955340044907
S11,61,107532,100,0.01472111580145194,0.003004548762513882,0.003049517558741147,0.028844489412909576,0.01168229901635483
S11,67,107934,100,0.012753724725633117,0.003217148137187831,0.0030438332995617497,0.030711011925042754,0.015399639924211762
S11,71,108070,100,-0.014025015583941702,0.0027711298653523555,0.0030419174503552213,0.002947339409980573,-0.004176831456545745
S11,73,108194,100,-0.005241999375586587,0.003017308706414611,0.0030401737958946533,0.007528583783922229,-0.004004570265731012
S11,79,108284,100,0.007994741163928523,0.0029632786856991903,0.003038910116500541,0.0226601686051891,0.00701464159032108
S11,83,108460,100,0.005797153981532211,0.0029719515330680034,0.003036443468272261,0.020198686959996465,0.014428193988667138
S11,89,108596,100,-0.0009669016658907242,0.003109350714391097,0.0030345415304293575,0.01247948400776565,0.0022615551177972786
S11,97,108781,100,-0.002379604831624892,0.0027863710369621718,0.0030319600636731486,0.009572352082537894,-0.0011249414437970167


==> anc/csv/g1c_chi2_cluster.csv <==
subset,classes,R,C_wls_class,chi2_wls_class,C_gls_full,chi2_gls_full,chi2_gls_full_hartlap,dof,se_ratio_class_over_curve_min,se_ratio_class_over_curve_max,se_ratio_class_over_curve_mean
R0,168760,300,0.06729619692344221,195.60390868561356,0.0688519513839774,214.0575739723747,195.4438718878204,24,1.084272383358405,1.4300701225122654,1.2291833230795868
S1,154664,300,0.0945323628932722,235.25976317395262,0.09718218915307668,253.59098122747628,231.5395915555218,24,1.0397243842839758,1.3833577525886467,1.2067550463745078
S11,103420,300,0.0591524540458276,214.36978473022083,0.06202816999570684,227.49137066659335,207.70951234775913,24,0.9065559678190548,1.193569576278992,1.0340430721750322


==> anc/csv/g1c_se_class_by_prime.csv <==
subset,p,corr_bins,se_class,se_curve
R0,2,0.039143309989590425,0.0052951339569960315,0.0044359877229875
R0,3,0.06221044509782085,0.004147068453694102,0.0036000931108753
R0,5,0.046855655191275845,0.0033049506968647864,0.0028066833777205
R0,7,0.032351290400913585,0.0029016331141814384,0.0026761108727993
R0,11,0.012255388812872973,0.0024647369700044864,0.002210990312287
R0,13,0.021130202379089916,0.0026909711023379392,0.002140290494732
R0,17,0.01819130355088123,0.002770659316156473,0.0019374289921456
R0,19,0.017275460990765566,0.0024906505879491742,0.0019628070240741
R0,23,0.0075427143703977505,0.0025937548555863277,0.0020350249389684
R0,29,0.011318422228149834,0.002449697289880896,0.0019745132495368
R0,31,0.010830167909621186,0.0024755961192145528,0.002014056876734
R0,37,0.010858569514678694,0.0024687854065404413,0.0020285837434617
R0,41,0.0015609475805887887,0.0025452173049036516,0.0019367351761012
R0,43,0.011535083523705268,0.0024266691950993683,0.0018740963805108
R0,47,0.00048455122605391913,0.0023679286989237735,0.0019425173849433
R0,53,0.015270769629764968,0.002404603055456639,0.0020329862267691
R0,59,-0.0007054256239088087,0.0024209767917497396,0.0018262707892029
R0,61,0.00963775375338473,0.002492599257459951,0.0019273679107193
R0,67,0.012058398388849265,0.002382695786503072,0.001990932943139
R0,71,-0.005722770809839509,0.002338884409566349,0.0020469067523688
R0,73,6.651237228674367e-05,0.002483779805895492,0.0020505450678658
R0,79,0.005601865616669029,0.002507112348561419,0.0018988486534342
R0,83,0.005586038363433667,0.0023360797134196892,0.0019837250267986
R0,89,0.0035996408354921705,0.0023958900775825722,0.0019881406347122
R0,97,-0.0008916491748553242,0.0023736926322204897,0.0019677807695522
S1,2,0.04339993666640875,0.0054320646174620905,0.0046483573856037
S1,3,0.07623235445180977,0.004508633757794082,0.0037028851436678
S1,5,0.061527638827684465,0.0032679404277691456,0.003143083375908
S1,7,0.04626715753294102,0.0028599734126768784,0.0027502318029749
S1,11,0.023256056264612236,0.0028700363372290726,0.0023670387453705
S1,13,0.03075981910146362,0.0028177157101269,0.0022325920976458
S1,17,0.02702406993063152,0.002887878454006597,0.0023635768509753
S1,19,0.02452949477602953,0.0025817643456853257,0.0022312144897647
S1,23,0.01404507440818234,0.0026466388594654482,0.0022569282071456
S1,29,0.018101843224948,0.0025168832539734396,0.0022680542683755
S1,31,0.018106390196473324,0.0024910017604906232,0.0021436499328291
S1,37,0.012162093928851463,0.002683356374804651,0.0020667981292586
S1,41,0.005535903762079966,0.002655219307251491,0.0020090863426412
S1,43,0.014640965061906245,0.0024848891040987068,0.0020653646176919
S1,47,0.0019855498674602066,0.002595024617463645,0.0021787156194526
S1,53,0.016027002194436823,0.002474849574727372,0.0022435062407711
S1,59,0.0020451497800614833,0.002588844492901258,0.0020877973842221
S1,61,0.015002501413183154,0.0027804177120689107,0.0020099050349528
S1,67,0.012538619923095707,0.00263394637011171,0.0020467308916185
S1,71,-0.0045830301955799724,0.002531357298994238,0.0021350051156984
S1,73,-0.0002700079871081886,0.002653593822390089,0.0022228592938212
S1,79,0.00932044016305762,0.0023816241605604466,0.0020686074774001
S1,83,0.0052147871990546124,0.0027203822261774465,0.0020228592218416
S1,89,0.004594666381361356,0.002644127143240889,0.0019277892275943
S1,97,0.0004902688977214787,0.00251187023414068,0.0022219618204656
S11,2,0.014180848990329138,0.006739419403716638,0.0063650569735824
S11,3,0.058055554187977865,0.005123712173269068,0.005246969073102
S11,5,0.035579567758313314,0.0038848280175994227,0.0040338653473804
S11,7,0.03287597074226777,0.003949444978204439,0.0034820307777771
S11,11,0.01064002964927016,0.003296260890402437,0.0036360258025022
S11,13,0.020161539688676813,0.0032391610495775733,0.0033780839426134
S11,17,0.018095045280158976,0.003083373466952614,0.003381744732117
S11,19,0.020288214391998936,0.0030997756864713662,0.0031166224996925
S11,23,0.00568843097190648,0.0030238801599606017,0.0030719086711523
S11,29,0.016419884331110957,0.002984576179078779,0.0031561574788602
S11,31,0.011986985174632255,0.003102925785756278,0.0027561843282232
S11,37,0.009281672688196454,0.003268013612656627,0.0028113696975441
S11,41,-0.0009934845499174538,0.0033133909407623923,0.0027760350184964
S11,43,0.014959554340839381,0.002983247580110717,0.003057248220018
S11,47,-0.00854114688006533,0.0029995422030636315,0.003164285392708
S11,53,0.014278426818925143,0.003235456667405966,0.0030764386071049
S11,59,-0.0030601777251984584,0.0033107856986310333,0.0029142965035179
S11,61,0.01472111580145194,0.0030754911058427175,0.0030045487625138
S11,67,0.012753724725633117,0.003094318488888617,0.0032171481371878
S11,71,-0.014025015583941702,0.0030603928712653744,0.0027711298653523
S11,73,-0.005241999375586587,0.00327706862304334,0.0030173087064146
S11,79,0.007994741163928523,0.0031952231416900053,0.0029632786856991
S11,83,0.005797153981532211,0.0030116639102722334,0.002971951533068
S11,89,-0.0009669016658907242,0.0030649537002635794,0.003109350714391
S11,97,-0.002379604831624892,0.003260417510648868,0.0027863710369621


==> anc/csv/g2_conductor_windows.csv <==
subset,lo,hi,n_window,mean_corr_p_le_13,se_boot,corrs
R0,0,5000,15599,0.06414510974804473,0.004579675593418282,"[0.0842, 0.1312, 0.0765, 0.0525, 0.0229, 0.0176]"
R0,5000,15000,29059,0.032227422605096,0.003940853695024865,"[0.0364, 0.053, 0.0463, 0.0329, 0.0058, 0.019]"
R0,15000,35000,55303,0.023412195978172814,0.002749334031891068,"[0.0211, 0.0426, 0.0401, 0.0197, -0.001, 0.018]"
R0,35000,65000,78353,0.022538528505287456,0.002290912428929134,"[0.0271, 0.051, 0.0313, 0.0135, 0.0036, 0.0087]"
R0,65000,100000,89251,0.02099807574907749,0.002039296986191179,"[0.0282, 0.0386, 0.0216, 0.0207, 0.0036, 0.0133]"
S1,0,5000,14576,0.06472945667433724,0.004961956699918171,"[0.0795, 0.1378, 0.0711, 0.0518, 0.0271, 0.0212]"
S1,5000,15000,25895,0.039306321698791793,0.0038626827246178814,"[0.0403, 0.0561, 0.0562, 0.0416, 0.0176, 0.0241]"
S1,15000,35000,47768,0.034202751381603134,0.002926997557616693,"[0.0199, 0.0583, 0.0539, 0.0347, 0.0122, 0.0262]"
S1,35000,65000,65873,0.03549449617781833,0.002393676076605989,"[0.0362, 0.0652, 0.049, 0.0295, 0.0147, 0.0183]"
S1,65000,100000,74081,0.035606653046566655,0.002438658613170897,"[0.0344, 0.0611, 0.0409, 0.038, 0.0139, 0.0254]"
S11,0,5000,4908,0.021886782993380108,0.007123164127335784,"[0.0148, 0.088, 0.0064, 0.0067, 0.0051, 0.0104]"
S11,5000,15000,11216,0.015181744368872896,0.005366198066791402,"[-0.0096, 0.015, 0.0256, 0.0379, 0.004, 0.0182]"
S11,15000,35000,22704,0.019213001555093416,0.003860827392828358,"[-0.011, 0.0377, 0.0329, 0.0262, 0.0085, 0.0211]"
S11,35000,65000,32851,0.02377022043215223,0.0031688759067756934,"[0.0103, 0.0465, 0.0323, 0.0276, 0.0075, 0.0184]"
S11,65000,100000,38265,0.02280543051163345,0.0029728742650273086,"[0.0102, 0.0487, 0.0209, 0.0332, 0.0071, 0.0168]"


==> anc/csv/g2_window_counts_by_subset.csv <==
lo,hi,all_ranks,rank0,rank0_sha1,all_ranks_sha1,rank0_3notdivN,rank0_sha1_3notdivN,all_sha1_3notdivN,rank0_sha1_T1
0,5000,31073,15599,14576,30037,4985,4706,10612,4908
5000,15000,67553,29059,25895,64279,8949,7951,21015,11216
15000,35000,134586,55303,47768,126672,16436,14159,40328,22704
35000,65000,197057,78353,65873,183814,22922,19241,57492,32851
65000,100000,227127,89251,74081,210851,26023,21462,64976,38265


==> anc/csv/g2b_windows_v1method.csv <==
subset,lo,hi,n_window,fine_bins_mean_p_le_13,fine_bins_se,v1method_mean_p_le_13,v1method_se,fine_bins_corrs,v1method_corrs
R0,0,5000,15599,0.06414510974804473,0.004579675593418282,0.07494883792315567,0.0045411995190197596,"[0.0842, 0.1312, 0.0765, 0.0525, 0.0229, 0.0176]","[0.0936, 0.1385, 0.0892, 0.0651, 0.036, 0.0273]"
R0,5000,15000,29059,0.032227422605096,0.003940853695024865,0.04929280068943914,0.0038341814859104094,"[0.0364, 0.053, 0.0463, 0.0329, 0.0058, 0.019]","[0.0478, 0.0718, 0.0655, 0.0497, 0.0229, 0.0381]"
R0,15000,35000,55303,0.023412195978172814,0.002749334031891068,0.03920663493446258,0.0026931132043168924,"[0.0211, 0.0426, 0.0401, 0.0197, -0.001, 0.018]","[0.0417, 0.0499, 0.0541, 0.0367, 0.0186, 0.0342]"
R0,35000,65000,78353,0.022538528505287456,0.002290912428929134,0.03677616560704302,0.002312091317724908,"[0.0271, 0.051, 0.0313, 0.0135, 0.0036, 0.0087]","[0.0337, 0.0645, 0.0445, 0.0287, 0.0222, 0.027]"
R0,65000,100000,89251,0.02099807574907749,0.002039296986191179,0.03440229495957554,0.0020044141296378165,"[0.0282, 0.0386, 0.0216, 0.0207, 0.0036, 0.0133]","[0.0359, 0.0534, 0.036, 0.0337, 0.0207, 0.0267]"
S1,0,5000,14576,0.06472945667433724,0.004961956699918171,0.07768156791292387,0.0047026151822950855,"[0.0795, 0.1378, 0.0711, 0.0518, 0.0271, 0.0212]","[0.0933, 0.1471, 0.0869, 0.0668, 0.0407, 0.0312]"
S1,5000,15000,25895,0.039306321698791793,0.0038626827246178814,0.057642181548919556,0.003636149400203342,"[0.0403, 0.0561, 0.0562, 0.0416, 0.0176, 0.0241]","[0.0484, 0.0767, 0.0781, 0.0606, 0.0364, 0.0456]"
S1,15000,35000,47768,0.034202751381603134,0.002926997557616693,0.051820246461658816,0.0027585739813115887,"[0.0199, 0.0583, 0.0539, 0.0347, 0.0122, 0.0262]","[0.0404, 0.0656, 0.0707, 0.0548, 0.0346, 0.0448]"
S1,35000,65000,65873,0.03549449617781833,0.002393676076605989,0.051446442296535416,0.0023709205022568597,"[0.0362, 0.0652, 0.049, 0.0295, 0.0147, 0.0183]","[0.0413, 0.0802, 0.0632, 0.0468, 0.0364, 0.0408]"
S1,65000,100000,74081,0.035606653046566655,0.002438658613170897,0.05053823593792554,0.0022440527680997004,"[0.0344, 0.0611, 0.0409, 0.038, 0.0139, 0.0254]","[0.042, 0.0757, 0.0566, 0.0528, 0.035, 0.0411]"
S11,0,5000,4908,0.021886782993380108,0.007123164127335784,0.058822588154868655,0.006748319215802479,"[0.0148, 0.088, 0.0064, 0.0067, 0.0051, 0.0104]","[0.0915, 0.1281, 0.0439, 0.0346, 0.0322, 0.0227]"
S11,5000,15000,11216,0.015181744368872896,0.005366198066791402,0.05366124986238257,0.005062925434269434,"[-0.0096, 0.015, 0.0256, 0.0379, 0.004, 0.0182]","[0.045, 0.0663, 0.0654, 0.0704, 0.0343, 0.0407]"
S11,15000,35000,22704,0.019213001555093416,0.003860827392828358,0.052477677356570496,0.0037500034384226827,"[-0.011, 0.0377, 0.0329, 0.0262, 0.0085, 0.0211]","[0.038, 0.0673, 0.0674, 0.0566, 0.0388, 0.0468]"
S11,35000,65000,32851,0.02377022043215223,0.0031688759067756934,0.05201196555518778,0.003032883241396632,"[0.0103, 0.0465, 0.0323, 0.0276, 0.0075, 0.0184]","[0.0396, 0.0771, 0.0601, 0.0555, 0.0348, 0.0449]"
S11,65000,100000,38265,0.02280543051163345,0.0029728742650273086,0.05074467824078857,0.0028256511538728136,"[0.0102, 0.0487, 0.0209, 0.0332, 0.0071, 0.0168]","[0.0405, 0.0779, 0.0523, 0.059, 0.0357, 0.039]"


==> anc/csv/g3_decile_sign_flip.csv <==
decile,n,L_min,L_median,L_max,corr_a3_invc,se_invc,corr_a3_omega,se_omega,se_approx,corr_a3_logc,frac_c1
1,4049,0.0171558571825044,0.4821545659842,0.692770440390103,0.0094809401550751,0.015542893670068942,0.017040439102846992,0.01559570581312742,0.01571542432198867,-0.009622782144082031,0.3277352432699432
2,4049,0.692795290593787,0.880168742132084,1.0410639129195,0.06295065629762742,0.015590466078770024,0.061810969638012775,0.015280364936130384,0.01571542432198867,-0.052760349786077375,0.27414176339837
3,4049,1.04108168410154,1.20478749928254,1.36758090708891,0.054191136908922015,0.015046782562820939,0.05798254396940817,0.015010162362885443,0.01571542432198867,-0.06787641669810794,0.261299086194122
4,4049,1.36762828912695,1.53683063565117,1.70686778212089,0.08197478696495605,0.01579477221054571,0.0859029455028107,0.015884988898997046,0.01571542432198867,-0.07915911878204962,0.23363793529266486
5,4048,1.70691253920185,1.89928150974447,2.1083392718888,0.08992744580125514,0.015726779596849823,0.09491987268333187,0.015681268721688162,0.015717365336548286,-0.10839188318240632,0.19812252964426877
6,4049,2.10842560291665,2.32053333092202,2.5675073533699,0.08176806216346047,0.015994555014349602,0.08756128124841739,0.015934563995175222,0.01571542432198867,-0.10370905148168552,0.20350703877500617
7,4049,2.56786146977455,2.83723536495973,3.15416343743552,0.046268295488779254,0.016269423325235868,0.050200809275082435,0.01613765854011136,0.01571542432198867,-0.09593141417517814,0.1723882440108669
8,4049,3.15422661499363,3.51857946859234,4.00823036555078,0.0352798674640737,0.016654914445929862,0.04297408991295402,0.016614487486540198,0.01571542432198867,-0.09523552081054572,0.15312422820449495
9,4049,4.00838551279718,4.68879998028396,5.64135529913516,0.07831260275748723,0.01488318417084691,0.09473969231257073,0.014647350682423198,0.01571542432198867,-0.1129789559454637,0.015559397382069648
10,4049,5.64160076163618,7.34462724861889,18.2984969708376,-0.06547135177173914,0.017139125916648144,0.006161140596531136,0.016311619248902308,0.01571542432198867,0.03911692942936457,0.0


==> anc/csv/g3c_decile_primes_cluster.csv <==
p,subset,decile,n,classes,L_min,L_max,tam_cond,tam_se,tam_z,tam_p,omega_cond,omega_se,omega_z,omega_p,tam_raw
2,R0,1,5042,3014,0.0171558571825044,0.61581677800488,-0.0292770912385492,0.01727801400296289,-1.6944708595286857,0.09017584451052449,-0.007890856935422198,0.017355504124933512,-0.4546601976306711,0.6493537198407277,-0.027803424746303283
2,R0,10,5044,4320,4.29416412398418,20.7243990523631,0.03321154922858973,0.015486968627519552,2.1444835349878932,0.03199416331078636,0.007174162031476873,0.015879703785458846,0.45178185490124206,0.6514261427514954,0.054669111101700626
2,S1,1,4245,2605,0.0171558571825044,0.57804803917136,-0.032503805980731985,0.019015766505872573,-1.709308219087248,0.08739387165799893,-0.01652245732047258,0.016529860310388514,-0.9995521444357711,0.31752729226680815,-0.03138953513903546
2,S1,10,4245,3842,3.91518203008065,16.5669040371411,0.07454350813199911,0.01800795904929411,4.139475657843698,3.481005328478303e-05,0.012253975274294424,0.01688273176097315,0.7258289385738652,0.4679436441143454,0.005511339055865574
2,S11,1,2338,2186,0.0171558571825044,0.644365789835197,0.03142278308637279,0.021056620269866527,1.492299461340477,0.13562065790102631,0.028709981058669443,0.020954771036477547,1.3700928064874496,0.1706579330690034,0.03034647063908252
2,S11,10,2338,2318,4.6699800095324,16.5669040371411,-0.055633906214892656,0.0220977886239814,-2.5176232410204396,0.01181496276010436,-0.058787824822229814,0.020199547334459323,-2.9103535761883634,0.003610200839516982,-0.13755192765999646
3,R0,1,7932,5109,0.0171558571825044,0.67867237165139,-0.02979132723757585,0.01335210397401877,-2.231208451907309,0.025667324385365748,0.03393301807269583,0.014297734304973324,2.373314355190708,0.017629252750606082,-0.030050602935776355
3,R0,2,7931,5138,0.678695080412515,0.996173299881224,0.03021893764483704,0.012941694944866288,2.335006177596876,0.01954309802096557,0.06470877532747654,0.0124990253274957,5.17710570480471,2.253545486927987e-07,0.028586179068208185
3,R0,3,7931,5287,0.996307809746009,1.3004958866486,0.011685529007030083,0.01263007506805032,0.9252145330941375,0.3548543253142795,0.07303394266000729,0.012705312674307244,5.748299513139645,9.014545093245103e-09,0.01328586722439947
3,R0,4,7932,5397,1.30063104107901,1.61603857745845,0.05144556141909101,0.012615530046542938,4.07795480881826,4.543359447159167e-05,0.06740428624779493,0.01366994724139787,4.930837336640829,8.187789273972364e-07,0.05165017600706786
3,R0,5,7931,5520,1.61616227314127,1.9929362105063,0.06805823717734524,0.013289482191167197,5.121210608384719,3.035803550230275e-07,0.06450279259885881,0.012720386409849318,5.070820218866519,3.961048245392563e-07,0.06727808658006641
3,R0,6,7932,5592,1.99301991012765,2.430253276398,0.09608214835071989,0.013288376014089989,7.2305410569991135,4.810735198255809e-13,0.08740171643302386,0.012931861809406722,6.7586336539296505,1.3929911509516378e-11,0.09591588952034669
3,R0,7,7931,5745,2.43028577184455,3.00637947105412,0.06796890901137928,0.013280415274338792,5.117980696184468,3.088242015367089e-07,0.05864018389423716,0.013007305934004208,4.508249762999554,6.536460227018442e-06,0.06686479750520764
3,R0,8,7932,5912,3.00656561837556,3.82998651492845,0.0841711328485995,0.012991669883649632,6.478854035117622,9.242185675295471e-11,0.05853858824514052,0.013309622273800436,4.398215594770999,1.0914453081861337e-05,0.08151774784834785
3,R0,9,7929,6066,3.83000703970231,5.38751478092602,0.14636207653824146,0.012012540190757415,12.184107125889502,3.777679196376563e-34,0.08196044164844907,0.011881924323026974,6.897909750999767,5.277325330629327e-12,0.1381530308096527
3,R0,10,7934,6649,5.38768824981414,20.7243990523631,0.10708805346462688,0.012027270248175886,8.903770452889622,5.398102464635497e-19,0.036140717421537585,0.01207873510399083,2.9920945455287487,0.0027707044011158234,0.07985957791708893
3,S1,1,6751,4420,0.0171558571825044,0.636363773118809,-0.03895632971268209,0.01515815430810762,-2.5699916309629844,0.01017009718624454,0.027770243626606628,0.016330286578298322,1.7005362088079408,0.08903011159028082,-0.039741954560739895
3,S1,2,6753,4488,0.636657569318641,0.932176341553624,0.03380758684776582,0.01384512035349829,2.4418413119264475,0.014612568182893566,0.07091504746810423,0.013333895137553651,5.318404467452179,1.0468115897135548e-07,0.031066925433270234
3,S1,3,6752,4640,0.932179602984393,1.21164733569961,0.0027157363001949477,0.013501277240058077,0.2011466213090863,0.8405839283629788,0.07896584035183266,0.014469825905653213,5.457276463912501,4.8349324871409665e-08,0.003606581167382134
3,S1,4,6752,4772,1.2117558063728,1.50538760804875,0.04622891780447598,0.013598267430145347,3.399618226509747,0.0006747999994509749,0.07503374380588287,0.01595525042281065,4.702761900785325,2.5666566881445474e-06,0.045887530067561695
3,S1,5,6750,4908,1.50539158770332,1.84220264235764,0.05955544464321748,0.014100789988688165,4.223553764788613,2.4047996858761182e-05,0.07085509287481899,0.014191719150533313,4.992706811856287,5.953890442356524e-07,0.05844390994386276
3,S1,6,6753,5024,1.84226990211513,2.24262340624816,0.07743687771986073,0.013505747963684376,5.733623782117129,9.83072607508417e-09,0.09496195779051854,0.014358507780678043,6.61363696290968,3.7499072133996397e-11,0.07870862602049222
3,S1,7,6752,5206,2.2427018931497,2.76525546159759,0.09767618371440391,0.013041123651634517,7.489859487848779,6.894738747984282e-14,0.10075338635485014,0.013745394606156659,7.329974092538746,2.3019722817045165e-13,0.09622993216269904
3,S1,8,6752,5448,2.76529338717977,3.51857946859234,0.06756465251012954,0.013457923307291623,5.020436732131056,5.155412985708779e-07,0.06541459761727447,0.013018527996145982,5.024730725058922,5.041393848153413e-07,0.06954050532509813
3,S1,9,6752,5593,3.51859725440673,4.97767221993693,0.11424423035182618,0.013393338115105296,8.52992953436896,1.4643688667685758e-17,0.10316011392436536,0.01269736740469685,8.124527757321228,4.491075433728197e-16,0.0942242031887488
3,S1,10,6752,5969,4.97791102058796,18.2984969708376,0.12062261886793252,0.014638811954753096,8.239918597271645,1.7232786117308295e-16,0.06912362862490001,0.013837360503543818,4.995434541666896,5.870343350247277e-07,0.037672402589990724
3,S11,1,4049,3670,0.0171558571825044,0.692770440390103,0.009545623117724403,0.016784766481329014,0.5687075318171827,0.5695546356014944,0.01752525143756261,0.01676927671833114,1.0450809377130192,0.2959855634246896,0.0094809401550751
3,S11,2,4049,3734,0.692795290593787,1.0410639129195,0.06382105308480437,0.01566912264673547,4.073045729723798,4.640230905801172e-05,0.06286756786551745,0.015857463635400595,3.9645411971918594,7.353724657209157e-05,0.06295065629762742
3,S11,3,4049,3747,1.04108168410154,1.36758090708891,0.05412384544813787,0.01637900523252488,3.3044647510497493,0.0009515794122680284,0.054291954643830354,0.01631200037048495,3.3283443728990227,0.0008736380081354388,0.054191136908922015
3,S11,4,4049,3760,1.36762828912695,1.70686778212089,0.08169273970057465,0.016536980668828315,4.940003337765453,7.812123359740609e-07,0.08156442574577388,0.01643889868626506,4.961672147412293,6.988889004154488e-07,0.08197478696495605
3,S11,5,4048,3788,1.70691253920185,2.1083392718888,0.08924655334915015,0.015170363874921818,5.882954033599941,4.030078804037131e-09,0.0903816131016455,0.01515426599916872,5.964103646234225,2.459805722119825e-09,0.08992744580125514
3,S11,6,4049,3801,2.10842560291665,2.5675073533699,0.08431969632964222,0.01653414449789913,5.0997314279160975,3.401357607634242e-07,0.0850077723740717,0.016447456972592013,5.168444733780326,2.360500671580317e-07,0.08176806216346047
3,S11,7,4049,3824,2.56786146977455,3.15416343743552,0.049790954872206694,0.016956691375157568,2.936360270444801,0.0033208839210625966,0.04977640219447219,0.016995804390989067,2.928746474680712,0.0034033188692453612,0.046268295488779254
3,S11,8,4049,3855,3.15422661499363,4.00823036555078,0.04557937063266356,0.01666156107121997,2.7356002500506524,0.0062266616602325645,0.0469499324636158,0.016625015740342607,2.8240534142584974,0.004742048135911456,0.0352798674640737
3,S11,9,4049,3876,4.00838551279718,5.64135529913516,0.09698708685210437,0.01588830551929476,6.104306512379388,1.0324798099339326e-09,0.09716634286683987,0.015609916824231964,6.224654747423398,4.82617589605185e-10,0.07831260275748723
3,S11,10,4049,3952,5.64160076163618,18.2984969708376,0.03374427832381325,0.017788360520508664,1.8969864190074512,0.05782973055158406,0.03102605975640164,0.01669903335600432,1.857955433405125,0.06317534337367142,-0.06547135177173914
5,R0,1,14001,8724,0.0129313128812766,0.738567626792392,0.004698023072068341,0.01089592304524359,0.4311725635873662,0.6663429017329714,0.023947856284661846,0.011623965819292141,2.0602139284439316,0.03937809394728288,0.0018262501537059067
5,R0,10,14001,10433,5.36486055979337,20.7243990523631,-0.004707972894151241,0.009552331551034098,-0.49286112704511126,0.6221107158461578,-0.018728445090708597,0.0095324308653723,-1.9647082003754073,0.049448020290696226,-0.008733303136880446
5,S1,1,11896,7607,0.0129313128812766,0.693988399425329,0.007206204541036603,0.0115266256051229,0.6251790235846537,0.5318535675652772,0.016591827109114995,0.011921298976570667,1.3917801358495812,0.16398898696365477,0.004441487710944954
5,S1,10,11896,9614,5.10072109740327,18.2984969708376,-0.005458245188013007,0.010456887440785658,-0.5219760869495322,0.6016869803686868,-0.0013862928372278776,0.00963364867492987,-0.14390112033413646,0.8855785509979884,-0.03021997463530361
5,S11,1,6376,5900,0.0129313128812766,0.750962259827838,0.004028191025252772,0.012621371616829644,0.3191563601440499,0.7496079473275691,0.004559330118681816,0.012794573635043417,0.35634873413789564,0.7215794168920603,0.0019462140570441302
5,S11,10,6376,6250,5.44552513462522,18.2984969708376,-0.01969560512382085,0.011471950699218659,-1.7168488289582953,0.08600679656612292,-0.02633873207038001,0.011295223698210543,-2.331846873874021,0.0197087481258369,-0.05283880464816642
7,R0,1,17785,10941,0.0129313128812766,0.763582325292589,0.02839736379242517,0.009840101186060275,2.8858812786044883,0.0039031936306350213,0.048965427877874564,0.010602835765982973,4.618144518938048,3.871865699536319e-06,0.025078036003944332
7,R0,10,17789,12982,5.24133009312765,20.7243990523631,-0.04597251737574159,0.008580980333518952,-5.3574901222141404,8.438597969278691e-08,-0.04189762092823792,0.009038528361270204,-4.635447193789627,3.561666425335989e-06,-0.04619506528373095
7,S1,1,15146,9580,0.0129313128812766,0.720607511624414,0.029155557672124383,0.010276960223496391,2.836982632808632,0.004554208917175569,0.05793786248627851,0.010760759111938158,5.384179859764848,7.277570553104424e-08,0.02643247313915789
7,S1,10,15146,12063,5.0042531211389,18.2984969708376,-0.028907467339497988,0.009484106788691408,-3.0479904943675318,0.0023037721464517417,-0.02909500691493196,0.009586699304690735,-3.034934755979661,0.0024058772624646384,-0.04245497315482312
7,S11,1,7810,7204,0.0129313128812766,0.76112753147183,0.037038627952567245,0.011879661751812078,3.1178183963796373,0.0018219503088008607,0.046250756754615804,0.011062459015429654,4.180874857037332,2.9038965845279252e-05,0.034324565921404024
7,S11,10,7810,7636,5.35183546740936,18.2984969708376,-0.03723340857774555,0.01198364264172808,-3.107019267087922,0.0018898408117203537,-0.03595672634326084,0.011509736154647565,-3.124026985513627,0.0017839409497577771,-0.057645738249775876
11,R0,1,21568,13191,0.0129313128812766,0.772791829697097,0.04293968534541703,0.008608545614225005,4.988030181830282,6.099804088925266e-07,0.047870445516830916,0.011434322363242396,4.1865572786996745,2.83217485676815e-05,0.038398300526783904
11,R0,10,21569,15518,5.18886912483046,20.7243990523631,-0.02793676688630486,0.007702717277219753,-3.6268716455329204,0.0002868758062366907,-0.05268310879021539,0.007379113786615775,-7.13948995958999,9.367786058219078e-13,-0.028516419086203934
11,S1,1,18431,11586,0.0129313128812766,0.730043855837897,0.04056971901777548,0.00887717660015933,4.570115121630826,4.874563692623748e-06,0.04779875710251238,0.011616492473488402,4.114732326612401,3.876289682141199e-05,0.03700888955695531
11,S1,10,18431,14369,4.98985085058296,18.2984969708376,-0.055616463998334885,0.008984094122390077,-6.190547788199151,5.995548678153859e-10,-0.051615183071215834,0.008763274760593734,-5.889942342480972,3.8633038347855765e-09,-0.05996663481566019
11,S11,1,9180,8365,0.0129313128812766,0.760650474401202,0.03368242303680598,0.011944262281980344,2.8199667959084262,0.004802861895613175,0.03631379605815781,0.01186460802259562,3.0606823241863355,0.002208332617525434,0.02887730818046758
11,S11,10,9181,8958,5.34552211895288,18.2984969708376,-0.045637711957970784,0.010900874965935612,-4.186609983197228,2.831517587579036e-05,-0.047171826234446684,0.010811261624202326,-4.363211979705199,1.2816664415955594e-05,-0.050090400729799214
13,R0,1,22594,13668,0.0206201473818288,0.76791766068643,0.03531310686250225,0.008443847411940151,4.182110966686491,2.888149381816458e-05,0.055429259778883064,0.010497343084647934,5.280313249925763,1.2896321093507483e-07,0.030936988150198932
13,R0,10,22594,16159,5.16586989498793,20.7243990523631,0.00041728955807573585,0.007261155369942966,0.05746875487654157,0.9541717949558219,-7.668563974833137e-05,0.007971717933585318,-0.009619713139278329,0.9923246977843129,0.0002206478410655687
13,S1,1,19315,12018,0.0206201473818288,0.725955955481582,0.03587138179160578,0.009145070987242215,3.9224825965427685,8.764122567484197e-05,0.05949664690379959,0.01102040627943821,5.39877073450622,6.709905396911528e-08,0.032205896680296726
13,S1,10,19316,15050,4.96060626379736,18.0984684027835,0.0010934116655557662,0.007958533719188452,0.13738858238666402,0.8907236554046583,-0.003260865735561519,0.007795947520901465,-0.4182770249310833,0.6757445855608368,-0.003081688172248478
13,S11,1,9501,8667,0.0206201473818288,0.758558159350583,0.028318827143830036,0.011375718957197847,2.4894098782136003,0.012795535433706632,0.026368479104876438,0.011375437695789989,2.31801885870601,0.0204482961537673,0.024783867445704766
13,S11,10,9501,9279,5.33005916897758,18.0984684027835,0.002506366878014462,0.009793484274968269,0.25592187699944846,0.7980111616241135,-0.0018386267184670008,0.009935966973762318,-0.18504758754957826,0.8531917105894783,-0.00522044133698158


==> anc/csv/g4_channel_decomposition.csv <==
p,n,nbins,cov_logOmega,partial_corr_logOmega,partial_corr_logc,partial_corr_logT,partial_corr_logSha,partial_corr_logL_within,frac_logL,frac_logL_lo,frac_logL_hi,frac_logT2,frac_logT2_lo,frac_logT2_hi,frac_mlogc,frac_mlogc_lo,frac_mlogc_hi,frac_mlogSha,frac_mlogSha_lo,frac_mlogSha_hi,frac_sum_check,subset
2,50430,100,0.04958221776310633,0.04895104952496052,-0.05273031316185261,-0.03190807865479613,-0.01961228370022771,0.0077897983244249016,0.00727495979351832,-0.001991802471707035,0.016517189084889264,-0.5733737536077639,-0.7894672056081784,-0.40616415907550046,1.295821881992708,1.1178264263560647,1.5080377912356127,0.2702769118215379,0.18462299212935643,0.37086035673937534,1.0000000000000004,R0
3,79315,100,0.10295700300987061,0.0733422520384085,-0.09829651723891082,-0.036054396956688085,0.016650013684903087,0.00573430267906714,0.003623998086655357,-0.00017479726670767827,0.00786033415305563,-0.3923192035673044,-0.4791105089161719,-0.3096074999979564,1.5385166236452383,1.4286258415715503,1.6666714828969194,-0.1498214181645893,-0.21868331883685366,-0.08434085354695062,1.0,R0
5,140010,100,0.11624396410722458,0.05747351369532589,-0.07893504371941223,-0.022524381624612132,0.030089013357727505,0.004591264437122152,0.0035854775574433607,0.00012230899503593774,0.006725792176746892,-0.33396105473478277,-0.41566749494144295,-0.25118064842536764,1.6810844911350047,1.572378596765426,1.795750858245036,-0.35070891395766524,-0.429642397609613,-0.27674511907046956,1.0,R0
7,177873,100,0.10367721513515174,0.04110874671451461,-0.0560818013042842,-0.007635623863151502,0.03429080293577535,0.00462957798453404,0.0048916417536237185,5.610436472995962e-05,0.009911944907537497,-0.16048417238645715,-0.26278393431206243,-0.05869520330854916,1.7083796601022945,1.5606706100161682,1.8793423081496323,-0.552787129469461,-0.6752514861323708,-0.45033833027555614,1.0,R0
11,215687,100,0.07636293782014543,0.023059981591245605,-0.038533367517983884,-0.0042450619404045395,0.03430052200140582,0.003960648819898627,0.007744416598534238,-0.0001776484584403024,0.01591592097918337,-0.1597525070249319,-0.3094628874323031,-0.01334226172343773,2.1219791138383584,1.85525777183476,2.433203558854814,-0.9699710234119611,-1.2360621183169043,-0.7531730812340414,0.9999999999999997,R0
13,225939,100,0.09564850907695738,0.026317694318368515,-0.03697173812602661,-0.004639725170374034,0.025785241547633245,0.0024718115075041446,0.004109948517740171,-0.0013982608348966715,0.009604798317149632,-0.15319068267658392,-0.301277200977915,-0.026257920806537317,1.787882693555985,1.5765423529502398,2.0415034778953585,-0.6388019593971415,-0.8321334924040615,-0.49261679347333703,0.9999999999999998,R0
17,237707,100,0.10115397803846086,0.024020345957283404,-0.037744571636675245,-0.00855609656546868,0.025870475066801398,0.00026267112127315435,0.0004774894471216686,-0.006799427687101399,0.007285204813368934,-0.3090255287243593,-0.4714346706110681,-0.1698892276776937,2.0054690433711944,1.78361215865711,2.3147433120697642,-0.696921004093957,-0.9235482741244111,-0.5508804152012928,0.9999999999999999,R0
19,241701,100,0.09276849991153586,0.02076841545466716,-0.023622399613258446,0.001413218485753843,0.016455691172609862,0.0013183423247774253,0.002821333009378363,-0.005292870096031583,0.01081674136110833,0.059001278133945664,-0.11776723451521263,0.23044970365750114,1.4526057708468427,1.241620198222402,1.6757810696706423,-0.5144283819901669,-0.7166704926148655,-0.34614599331882434,0.9999999999999998,R0
23,247830,100,0.07815093158408919,0.01579728440919786,-0.03275720153974198,-0.012783369061208192,0.022785626411813076,-0.003033249406580866,-0.008483689121939992,-0.01964476187134848,0.0004896777394846649,-0.7018906771768192,-1.0410507644028957,-0.4571755097016,2.648152755554478,2.227059588530125,3.3081136774409434,-0.937778389255718,-1.357393974825411,-0.6513495660628812,1.0000000000000009,R0
29,253273,100,0.075063974494155,0.013477945229164222,-0.024015364015168118,-0.008052599445642907,0.015874441261984788,0.0009710906396124748,0.0031825265290737234,-0.009279102608555587,0.014646142376018112,-0.5180929463632795,-0.8649520171141086,-0.26670296873108407,2.278435403113702,1.8885641259840993,2.9577683233392627,-0.763524983279496,-1.2112666913551808,-0.474478548394809,1.0,R0
31,254130,100,0.08271568198577303,0.014354447122260602,-0.017480306885480593,0.0016369143379020245,0.014340070406850388,-0.0021896725603546144,-0.006736970698729186,-0.01985571018953785,0.004748726789366555,0.09886226166787349,-0.1214633241915393,0.3454657544599049,1.556427816121089,1.2337273516794618,1.9918115906792,-0.6485531070902327,-1.0278039424929475,-0.41066151266233614,1.0000000000000004,R0
2,42446,100,0.056991853238402126,0.061190337088070104,-0.05638090667607309,-0.015957280312682082,,0.012912424134195149,0.010783318049775345,0.0015836245225847611,0.019018052710353353,-0.25131572651207035,-0.4393943370302248,-0.1043815882804719,1.240532408462295,1.0968431890168258,1.4268631264439096,0.0,0.0,0.0,1.0,S1
3,67519,100,0.12509915247522754,0.09599576938459665,-0.09299627968232331,-0.02414891055027083,,0.002842947523713783,0.0015074761276448827,-0.002824823591715516,0.00517785102225677,-0.21687318193828942,-0.2882864273195901,-0.14864352760264748,1.2153657058106444,1.1470837677414603,1.2877104092584721,0.0,0.0,0.0,0.9999999999999999,S1
5,118957,100,0.1466953178940296,0.07870984654833735,-0.07654405605337197,-0.025297876130307904,,0.00045154449127248353,0.00028126639132157124,-0.0025440735867055487,0.0033612145516412634,-0.296841502481827,-0.37602969473241366,-0.23079429970198287,1.2965602360905055,1.2320529509298965,1.3771733375430435,0.0,0.0,0.0,1.0,S1
7,151456,100,0.14760056589375434,0.0636512706700677,-0.0602636558433206,-0.019683349189991647,,0.001549187637719935,0.001148651468643902,-0.002237649118037237,0.0048670630584867975,-0.2908778654297751,-0.3709960905073493,-0.21494370635420562,1.289729213961131,1.2140314024689824,1.3689828071687307,0.0,0.0,0.0,0.9999999999999998,S1
11,184305,100,0.11861459164186218,0.03879984694757149,-0.03631392573292489,-0.011985515283074266,,0.0038873254477776397,0.004900549377174248,-7.45710492802866e-05,0.01041034882515004,-0.29151214393196934,-0.39787437966652595,-0.18426510754995182,1.2866115945547951,1.181727499963076,1.3903488290749086,0.0,0.0,0.0,1.0,S1
13,193156,100,0.14045769404624195,0.0419361919042261,-0.04150745520139928,-0.016288867177271835,,0.0037600363299216642,0.004245382327729752,-0.00014526487757163877,0.00819387422626656,-0.3673221214837659,-0.47711766651138715,-0.2619843745953227,1.3630767391560357,1.2594919899379833,1.4724718179718297,0.0,0.0,0.0,0.9999999999999996,S1
17,203327,100,0.14624275671967177,0.03755827690633941,-0.036831473223347726,-0.014063573549781898,,0.0007331915806966994,0.000917318209968282,-0.003840464435518967,0.005640603977881055,-0.353598860777499,-0.47023308110815715,-0.23692141646880088,1.3526815425675307,1.233139359087824,1.4709218256654197,0.0,0.0,0.0,1.0,S1
19,206340,100,0.12893595834218058,0.03122863721087474,-0.025265572592567367,-0.003944203243868379,,0.0015642069607205834,0.0024043424671076844,-0.00397273578136675,0.008351972958204387,-0.1192126583443557,-0.22911736372195637,0.002700064682734662,1.1168083158772477,0.9936683810600808,1.229911573885482,0.0,0.0,0.0,0.9999999999999997,S1
23,211562,100,0.11091575821068671,0.024283223908246842,-0.029391096420531285,-0.01718698058846544,,-0.0013323193293714843,-0.0026213370652394246,-0.011153975711067682,0.005441366966666264,-0.6690105671580748,-0.9232330590791001,-0.48454134908586094,1.6716319042233145,1.4872106655934088,1.9283443428502958,0.0,0.0,0.0,1.0000000000000004,S1
29,216276,100,0.12387678860083821,0.024064999395663887,-0.02558232750897567,-0.011987877818864671,,0.0009152113173670511,0.001812360969629351,-0.005714048249611462,0.009731103730897401,-0.4704000381338251,-0.687115460934512,-0.29125481793039903,1.468587677164195,1.2890225822615813,1.6822419616795923,0.0,0.0,0.0,0.9999999999999993,S1
31,216863,100,0.1301896594046967,0.024473053431008227,-0.019957827871367843,-0.0031619367531275336,,-0.0022469521341538638,-0.004373456356685549,-0.012067115077290478,0.0029246515630134756,-0.12201679040944227,-0.2912201506445504,0.04839175893110315,1.126390246766128,0.9558785773079878,1.2893515273609308,0.0,0.0,0.0,1.0000000000000002,S1
2,23376,100,0.04218931532785206,0.042949086188034134,-0.04323122083039882,,,-0.004265018864225677,-0.0053496467880246625,-0.02506465941189891,0.013702615686683538,0.0,0.0,0.0,1.0053496467880247,0.9862973843133164,1.025064659411899,0.0,0.0,0.0,1.0,S11
3,40489,100,0.11295915505124114,0.0836993034196561,-0.08347161557253231,,,0.0056849777263937714,0.003545132913908078,-0.0022173369782159673,0.009635555627510105,0.0,0.0,0.0,0.9964548670860918,0.9903644443724899,1.002217336978216,0.0,0.0,0.0,0.9999999999999999,S11
5,63756,100,0.11403351431136817,0.05972285312271324,-0.0599596372652266,,,-0.0033784725057898228,-0.002916127060733682,-0.009042490913631894,0.003007609003787776,0.0,0.0,0.0,1.0029161270607336,0.9969923909962126,1.0090424909136322,0.0,0.0,0.0,1.0,S11
7,78097,100,0.12558568852381255,0.05293654456378094,-0.0529662662997991,,,0.00022677197826209838,0.00021082795500634348,-0.006379986609816782,0.005804617497490695,0.0,0.0,0.0,0.9997891720449934,0.9941953825025095,1.0063799866098166,0.0,0.0,0.0,0.9999999999999998,S11
11,91801,100,0.07831270322707361,0.025099230154471387,-0.02467457426041501,,,0.008933805887928368,0.017789142943159024,0.006424516786767727,0.03166231026969084,0.0,0.0,0.0,0.9822108570568411,0.968337689730309,0.9935754832132322,0.0,0.0,0.0,1.0,S11
13,95008,100,0.10571204303659203,0.03114351883806109,-0.031032862110115814,,,0.0027678321030355367,0.004332946003879953,-0.004407384895854511,0.014389162241398943,0.0,0.0,0.0,0.99566705399612,0.9856108377586008,1.0044073848958546,0.0,0.0,0.0,0.9999999999999999,S11
17,99507,100,0.12713199608591874,0.03233192085729178,-0.032233962015333587,,,0.0026104612045906054,0.0038258459072742354,-0.004938277418547613,0.013139557262869918,0.0,0.0,0.0,0.9961741540927257,0.9868604427371298,1.0049382774185474,0.0,0.0,0.0,0.9999999999999999,S11
19,100438,100,0.0994369553276505,0.023841300258387113,-0.023485045247965936,,,0.0076766529044105195,0.01577309042735075,0.0031376728663764187,0.02895422532988632,0.0,0.0,0.0,0.9842269095726492,0.9710457746701134,0.9968623271336233,0.0,0.0,0.0,1.0,S11
23,102798,100,0.08843446936064174,0.01917748174252843,-0.019280693509818977,,,-0.0017861854757519943,-0.004547192818007803,-0.021415743385532822,0.008818359188782005,0.0,0.0,0.0,1.0045471928180083,0.9911816408112182,1.021415743385533,0.0,0.0,0.0,1.0000000000000004,S11
29,104453,100,0.1147578869547153,0.022126721115618374,-0.022042131234824926,,,0.002091426705071101,0.004629863540041777,-0.008408386150272295,0.016866296403113743,0.0,0.0,0.0,0.9953701364599581,0.9831337035968865,1.0084083861502726,0.0,0.0,0.0,0.9999999999999999,S11
31,104893,100,0.08719838785093954,0.016245796448581845,-0.016273917232852715,,,-0.00030907614475082253,-0.0009379869733602955,-0.020355417604496863,0.019035922810290665,0.0,0.0,0.0,1.0009379869733606,0.9809640771897099,1.0203554176044969,0.0,0.0,0.0,1.0000000000000002,S11


==> anc/csv/g4_v1_ratio_S11.csv <==
nbins,corr_a3_invc,corr_a3_omega,ratio
10,0.05511272454918017,0.05633900264852735,0.9782339402243707
50,0.06049293017234206,0.057771724673044596,1.0471027222174507
100,0.06102853866552295,0.058055554187977865,1.0512093032118661
200,0.06099324449350331,0.05793324924504345,1.052819327214271


==> anc/csv/g5_crossval_R2.csv <==
grouping,target,basis,ncols,cv_mse_base,cv_mse_plus_R2,mse_improve_pct,dR2,cvR2_base,t_R2_insample,cv_mse_plus_placebo,mse_improve_pct_placebo,secs
conductor,log_tamagawa,linear25,25,1.8307132178977927,1.73289478229444,5.343187269695772,0.05060853852372557,0.052839888080376096,122.8633849866857,1.8176554999171184,0.7132585187574336,0.4
conductor,log_tamagawa,linear+quadratic,50,1.7322001161026686,1.719254529399784,0.7473493727740398,0.006697686579468294,0.10380782757499785,44.96834945939909,1.73177412672283,0.024592388366597467,1.1
conductor,log_tamagawa,full_trace_basis,576,1.217326441043329,1.2173264410433258,2.7360525176967867e-13,1.7231955622200807e-15,0.37018914985203966,20.28503172134491,1.217326441043362,-2.6995718174608297e-12,12.7
conductor,log_sha,linear25,25,0.45144657595755183,0.45140035939267453,0.010237438345671498,9.884666826832518e-05,0.0344589639446411,-5.445076861192375,0.4514451761892301,0.0003100628947696811,0.4
conductor,log_sha,linear+quadratic,50,0.4512777740758964,0.4510427022383562,0.05209027588863712,0.0005027649286842237,0.03481999258541868,12.009684036651162,0.45127921488358225,-0.0003192729109641486,1.0
conductor,log_sha,full_trace_basis,576,0.4298271273068227,0.42982712730682093,4.1327238942093036e-13,3.799221246679277e-15,0.08069802291832873,14.140164768360316,0.4298271273068168,1.3689647899568318e-12,16.3
isogeny_class,log_tamagawa,linear25,25,1.8303562783113136,1.7326042869403844,5.340599124292634,0.0505741621254982,0.05302455869692746,122.8633849866857,1.817332475502169,0.7115446846862231,0.6
isogeny_class,log_tamagawa,linear+quadratic,50,1.7316007198381884,1.7185983344297813,0.7508881960745645,0.006727072650292381,0.10411793853470408,44.96834945939909,1.7311787481631598,0.02436887847148139,1.4
isogeny_class,log_tamagawa,full_trace_basis,576,1.2154320331937025,1.215432033193766,-5.2248710972091225e-12,-3.285559538632954e-14,0.37116926379524595,20.28503172134491,1.215432033193913,-1.7318803497042825e-11,16.5
isogeny_class,log_sha,linear25,25,0.45142448470903657,0.45138512527467817,0.008718940972767151,8.418083346485487e-05,0.03450621207568283,-5.445076861192375,0.4514192142055084,0.0011675271738001425,0.5
isogeny_class,log_sha,linear+quadratic,50,0.4512923801183374,0.45105673299282867,0.05221606565724174,0.0005039953381517073,0.03478875359923028,12.009684036651162,0.4512960903170559,-0.0008221274902888561,1.0
isogeny_class,log_sha,full_trace_basis,576,0.42967062344883467,0.4296706234488361,-3.359061227942131e-13,-3.086867262926912e-15,0.08103274889751666,14.140164768360316,0.42967062344883317,3.4882558905552896e-13,12.7


==> anc/ff/deg7_c1.gp <==
\\ Section 2, degree 7 at q = 7: method 2 of 2 for c_1 (method 1 is deg7_c1.py). PARI/GP 2.17.  Usage: gp -q deg7_c1.gp
\\ c_1 = sum over the degree-1 places v of a_v.  Finite place t = c, b = D(c):
\\   good fibre (4+27b^2 != 0 mod 7): a_c = ellap of y^2 = x^3 + x + b over F_7 (PARI's point count);
\\   bad fibre: a node at the double root x0 of x^3+x+b (c_4 = -48 is a unit, so not a cusp); y^2 = (x-x0)^2 (x+2 x0) near x0 gives
\\   tangent slopes s with s^2 = 3 x0, so the node is split (a = +1) iff 3 x0 is a nonzero square in F_7, otherwise a = -1.
\\ Place at infinity: additive, a_inf = 0 (see deg7_c1.py; valuations 8, 5, 10, 8 of a_4, a_6, Delta, c_4 at u = 0).
\\ Squarefreeness by PARI's issquarefree over F_7[t] (method 1 uses its own gcd).
p = 7;
aloc(b) = {
  b = Mod(b, p);
  if (4 + 27*b^2 != 0, return(ellap(ellinit([1, lift(b)], p))));
  my(r = polrootsmod(x^3 + x + lift(b), p), x0);
  \\ the double root is the root of f' = 3x^2+1 among the roots of f
  foreach(r, z, if (3*z^2 + 1 == 0, x0 = z));
  if (kronecker(lift(3*x0), p) == 1, 1, -1);
}
A = vector(p, j, aloc(j - 1));
print("local traces a(b), b = 0..6: ", A);
fam = 0; bad = 0; H = Map();
{
forvec(v = vector(7, i, [0, p - 1]),
  my(D = Mod(1, p) * (t^7 + sum(i = 1, 7, v[i] * t^(i - 1))));
  if (!issquarefree(D), next);
  if (!issquarefree(4 + 27 * D^2), next);
  fam++;
  my(c1 = sum(c = 0, p - 1, A[lift(subst(D, t, c)) + 1]));
  if (c1 % p, bad++);
  my(old = 0); mapisdefined(H, c1, &old); mapput(H, c1, old + 1);
);
}
print("family size: ", fam, "; c_1 not divisible by 7: ", bad);
M = Mat(H); print("histogram of c_1 (value, count): ", vector(#M~, i, [M[i, 1], M[i, 2]]));
\\ the explicit example, curve by curve
D = Mod(1, p) * (t^7 + t^6 + 1);
print("D = ", lift(D), ": squarefree ", issquarefree(D), ", 4+27D^2 squarefree ", issquarefree(4 + 27 * D^2));
L = vector(p, j, my(b = lift(subst(D, t, j - 1))); if ((4 + 27*b^2) % p, ellap(ellinit([1, b], p)), aloc(b)));
print("a_c, c = 0..6: ", L, "; c_1 = ", vecsum(L), " (mod 7: ", vecsum(L) % 7, ")");
quit;


==> anc/ff/deg7_c1.out <==
=== python deg7_c1.py (method 1: character sums; own gcd squarefree test) ===
q = 7, D monic of degree 7, D and 4+27D^2 squarefree: 513870 polynomials
c_1 not divisible by 7: 440426 (85.71%); divisible by 7: 73444
histogram of c_1: {-21: 1, -20: 7, -19: 28, -18: 77, -17: 182, -16: 378, -15: 707, -14: 1289, -13: 2107, -12: 3346, -11: 5124, -10: 7217, -9: 10073, -8: 13328, -7: 16976, -6: 21049, -5: 25053, -4: 28602, -3: 32207, -2: 34545, -1: 36183, 0: 36912, 1: 36183, 2: 34545, 3: 32207, 4: 28602, 5: 25053, 6: 21049, 7: 16976, 8: 13328, 9: 10073, 10: 7217, 11: 5124, 12: 3346, 13: 2107, 14: 1289, 15: 707, 16: 378, 17: 182, 18: 77, 19: 28, 20: 7, 21: 1}
examples with the fewest nonzero lower coefficients (D, c_1, valuations at infinity: ord a4, ord a6, ord Delta, ord c4; local traces a_c, c = 0..6):
  D = t^7 + t^6 + 1   c_1 = 4   at infinity (8, 5, 10, 8)   a_c = [3, 2, -2, 1, -3, 0, 3]
  D = t^7 + t^6 + 3   c_1 = 4   at infinity (8, 5, 10, 8)   a_c = [2, 1, -3, 0, 3, -1, 2]
  D = t^7 + t^6 + 4   c_1 = -3   at infinity (8, 5, 10, 8)   a_c = [-2, -3, 0, 3, -1, 2, -2]
  D = t^7 + t^6 + 6   c_1 = -3   at infinity (8, 5, 10, 8)   a_c = [-3, 3, -1, 2, -2, 1, -3]
  D = t^7 + t^6 + t   c_1 = -3   at infinity (8, 5, 10, 8)   a_c = [0, 2, 1, 0, -1, -2, -3]
  D = t^7 + t^6 + 2*t   c_1 = -3   at infinity (8, 5, 10, 8)   a_c = [0, -2, 0, 2, -3, -1, 1]

=== gp -q deg7_c1.gp (method 2: PARI ellap on good fibres, split/non-split test at the nodes; PARI issquarefree) ===
local traces a(b), b = 0..6: [0, 3, -1, 2, -2, 1, -3]
family size: 513870; c_1 not divisible by 7: 440426
histogram of c_1 (value, count): [[-21, 1], [-20, 7], [-19, 28], [-18, 77], [-17, 182], [-16, 378], [-15, 707], [-14, 1289], [-13, 2107], [-12, 3346], [-11, 5124], [-10, 7217], [-9, 10073], [-8, 13328], [-7, 16976], [-6, 21049], [-5, 25053], [-4, 28602], [-3, 32207], [-2, 34545], [-1, 36183], [0, 36912], [1, 36183], [2, 34545], [3, 32207], [4, 28602], [5, 25053], [6, 21049], [7, 16976], [8, 13328], [9, 10073], [10, 7217], [11, 5124], [12, 3346], [13, 2107], [14, 1289], [15, 707], [16, 378], [17, 182], [18, 77], [19, 28], [20, 7], [21, 1]]
D = t^7 + t^6 + 1: squarefree 1, 4+27D^2 squarefree 1
a_c, c = 0..6: [3, 2, -2, 1, -3, 0, 3]; c_1 = 4 (mod 7: 4)

Run times on the author's machine: python 26 s (0.2 GB), gp 5 s (0.01 GB).


==> anc/ff/deg7_c1.py <==
"""Section 2, clause (a) of v1's Theorem A in degree 7, at q = 7 (method 1 of 2; method 2 is deg7_c1.gp).
Family: D in F_7[t] monic of degree 7, D squarefree and 4+27D^2 squarefree (v1's family with squarefree discriminant).
For E_D: y^2 = x^3 + x + D(t) over K = F_7(t), write L(E_D,T) = 1 + c_1 T + ... . Then c_1 = sum of a_v over the places v of degree 1.

* Finite places t = c in F_7. The model is minimal at c (ord_c of the discriminant -16(4+27D^2) is <= 1), and c_4 = -48 is a unit, so
  every bad finite fibre is nodal (multiplicative). For good and multiplicative fibres alike a_c = q + 1 - #E~_c(F_q)
  = -sum_{x in F_7} chi(x^3 + x + D(c)), chi the quadratic character (the node is counted once; split: a = +1, non-split: a = -1).
* The place at infinity. With t = 1/u, x = X/u^4, y = Y/u^6 and D*(u) = u^7 D(1/u) (so D*(0) = 1, D being monic):
  Y^2 = X^3 + u^8 X + u^5 D*(u).  ord_u a_4 = 8, ord_u a_6 = 5 < 6, so this model is minimal at u = 0;
  ord_u Delta = ord_u(-16(4 u^24 + 27 u^10 D*^2)) = 10 > 0 and ord_u c_4 = ord_u(-48 u^8) = 8 > 0, so the reduction at infinity is
  additive and a_inf = 0. (The script checks these valuations for every D it reports.)
So c_1 = -sum_{c in F_7} sum_{x in F_7} chi(x^3 + x + D(c)), and c_1/7 is the coefficient next to the leading one of the unitarised
polynomial z^d L(E_D, 1/(7z)), d = deg L. If 7 does not divide c_1 that polynomial is not in Z[z], hence not a product of cyclotomic
polynomials.
Output: the size of the family, the number of D with c_1 not divisible by 7, the histogram of c_1, and explicit examples.
Plain python (3.11), streaming over the 7^7 = 823,543 monic D (no stored polynomial objects); about 30 s, about 0.2 GB."""
import itertools, collections

p = 7
chi = [0] + [1 if pow(a, (p - 1) // 2, p) == 1 else -1 for a in range(1, p)]
A = [-sum(chi[(x * x * x + x + b) % p] for x in range(p)) for b in range(p)]     # a_c as a function of b = D(c)

def strip(a):
    while a and a[-1] == 0: a.pop()
    return a

def prem(a, b):                       # remainder of a by b over F_p; lists low -> high, b stripped and nonzero
    a = a[:]; inv = pow(b[-1], p - 2, p); lb = len(b)
    while len(a) >= lb:
        c = a[-1] * inv % p; d = len(a) - lb
        if c:
            for i in range(lb): a[i + d] = (a[i + d] - c * b[i]) % p
        a.pop(); strip(a)
    return a

def is_squarefree(f):
    f = strip([c % p for c in f])
    df = strip([(i * f[i]) % p for i in range(1, len(f))])
    if not df: return False           # f' = 0: f is a p-th power (perfect field), not squarefree (deg f > 0)
    a, b = f, df
    while b: a, b = b, prem(a, b)
    return len(a) == 1                # gcd is a nonzero constant

def mul(a, b):
    r = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b): r[i + j] = (r[i + j] + x * y) % p
    return r

def ev(D, c):
    v = 0
    for co in reversed(D): v = (v * c + co) % p
    return v

def check_infinity(D):
    """Valuations at u = 0 of the model Y^2 = X^3 + u^8 X + u^5 D*(u); returns (ord a4, ord a6, ord Delta, ord c4)."""
    Dstar = list(reversed(D))         # u^7 D(1/u): coefficients of D reversed (D low -> high, length 8)
    a4 = [0] * 8 + [1]; a6 = [0] * 5 + Dstar
    disc = [(-16 * c) % p for c in [(4 * x + 27 * y) % p for x, y in itertools.zip_longest(mul(mul(a4, a4), a4), mul(a6, a6), fillvalue=0)]]
    c4 = [(-48 * c) % p for c in a4]
    o = lambda f: next(i for i, c in enumerate(f) if c % p)
    return o(a4), o(a6), o(disc), o(c4)

fam = 0; bad = 0; hist = collections.Counter(); examples = []
for low in itertools.product(range(p), repeat=7):  # D = t^7 + d6 t^6 + ... + d0, low = (d0, ..., d6)
    D = list(low) + [1]
    if not is_squarefree(D): continue
    F = [(4 * (i == 0) + 27 * c) % p for i, c in enumerate(mul(D, D))]
    if not is_squarefree(F): continue
    fam += 1
    c1 = sum(A[ev(D, c)] for c in range(p))
    hist[c1] += 1
    if c1 % p:
        bad += 1
        examples.append((sum(1 for c in low if c), D, c1))
print(f'q = 7, D monic of degree 7, D and 4+27D^2 squarefree: {fam} polynomials')
print(f'c_1 not divisible by 7: {bad} ({100.0 * bad / fam:.2f}%); divisible by 7: {fam - bad}')
print('histogram of c_1:', dict(sorted(hist.items())))
examples.sort(key=lambda e: (e[0], e[1][::-1]))
def show(D): return ' + '.join(f'{c}*t^{i}' if i > 1 else (f'{c}*t' if i == 1 else f'{c}') for i, c in reversed(list(enumerate(D))) if c).replace('1*t', 't')
print('examples with the fewest nonzero lower coefficients (D, c_1, valuations at infinity: ord a4, ord a6, ord Delta, ord c4; local traces a_c, c = 0..6):')
for k, D, c1 in examples[:6]:
    print(f'  D = {show(D)}   c_1 = {c1}   at infinity {check_infinity(D)}   a_c = {[A[ev(D, c)] for c in range(p)]}')


==> anc/ff/z8_squarefree_check.out <==
monic deg 5: 16807  4+27D^2 squarefree: 12320  of which D squarefree: 10493
k = 1 done
k = 2 done
k = 3 done
k = 4 done
type z^8-1 (tr w^k = 0, k<=4) in F_5(7): 1274
C' (section exists): 154   C: 1120
  with D squarefree: C' -> 112   C -> 952
  sections outside z^8-1 type among F_5(7): 3136


==> anc/ff/z8_squarefree_check.py <==
"""Section 2: the z^8-1 example at q = 7.
v1's Theorem A is stated for D monic squarefree; the family F_5(q) of Section 2 only requires 4+27D^2 squarefree.
This script counts, at q = 7, the D in F_5(7) (12,320), those of type z^8-1 (1,274), their split between the classes
C (Sha = 0) and C' (Sha = (Z/2)^2) (1,120 : 154), and how many in each class have D itself squarefree (952 : 112).

Method: tr(w^k) = Q^{-1} sum_{t in F_Q} sum_{x in F_Q} chi(x^3+x+D(t)), Q=7^k, k=1..4 (rational elliptic
surface, fibre at infinity of type II with a_inf = 0).  Type z^8-1 <=> tr(w^k)=0 for k<=4 (of the 112 conjugacy classes of W(E8), only the two with characteristic polynomial z^8-1 have tr(w^k) = 0 for k = 1..4).  C' <=> exists x,y in F_7[t], deg x<=2, deg y<=3, y^2 = x^3+x+D.
"""
import itertools, numpy as np

p = 7

def pmod(a):  # strip
    a = [c % p for c in a]
    while a and a[-1] == 0: a.pop()
    return a

def pdivmod(a, b):
    a = pmod(a); b = pmod(b)
    inv = pow(b[-1], p - 2, p)
    q = [0] * max(len(a) - len(b) + 1, 1)
    while len(a) >= len(b) and a:
        c = a[-1] * inv % p; d = len(a) - len(b); q[d] = c
        for i, bc in enumerate(b): a[i + d] = (a[i + d] - c * bc) % p
        a = pmod(a)
    return q, a

def pgcd(a, b):
    a, b = pmod(a), pmod(b)
    while b:
        _, r = pdivmod(a, b); a, b = b, r
    return a

def deriv(a): return pmod([i * a[i] for i in range(1, len(a))])

def pmul(a, b):
    r = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b): r[i + j] = (r[i + j] + x * y) % p
    return r

def sqfree(a): return len(pgcd(a, deriv(a))) == 1

# all monic degree-5 D, coefficient list low->high
Ds = [list(c) + [1] for c in itertools.product(range(p), repeat=5)]
disc_ok = np.array([sqfree(pmod([4] + [0] * 10) if False else pmod([(4 if i == 0 else 0) + 27 * v for i, v in enumerate(pmul(D, D))])) for D in Ds])
D_sqf = np.array([sqfree(D) for D in Ds])
print('monic deg 5:', len(Ds), ' 4+27D^2 squarefree:', disc_ok.sum(), ' of which D squarefree:', (disc_ok & D_sqf).sum())

# --- F_{7^k} arithmetic on digit arrays ---
def irreducible(k):
    for c in itertools.product(range(p), repeat=k):
        f = list(c) + [1]
        if k == 1: return f
        # no roots / no factors: check gcd with t^(p^i) - t for i<=k/2 via brute force factor search
        ok = True
        for d in range(1, k // 2 + 1):
            for g in itertools.product(range(p), repeat=d):
                gg = list(g) + [1]
                if not pdivmod(f, gg)[1]: ok = False; break
            if not ok: break
        if ok: return f

def field(k):
    Q = p ** k; mod = irreducible(k)
    digits = np.array(list(itertools.product(range(p), repeat=k)))[:, ::-1]  # row i = digits of i (low first)
    idx = lambda dg: (dg * (p ** np.arange(k))).sum(axis=-1)
    def mul(a, b):  # digit arrays (...,k)
        r = np.zeros(a.shape[:-1] + (2 * k - 1,), dtype=np.int64)
        for i in range(k):
            for j in range(k): r[..., i + j] += a[..., i] * b[..., j]
        r %= p
        for d in range(2 * k - 2, k - 1, -1):  # reduce by monic mod
            c = r[..., d].copy()
            for i in range(k + 1): r[..., d - k + i] = (r[..., d - k + i] - c * mod[i]) % p
        return r[..., :k]
    return Q, digits, idx, mul

traces = np.zeros((len(Ds), 5), dtype=np.int64)
Dcoef = np.array(Ds)  # (n,6)
for k in range(1, 5):
    Q, dg, idx, mul = field(k)
    sq = mul(dg, dg); is_sq = np.zeros(Q, bool); is_sq[idx(sq)] = True
    chi = np.where(is_sq, 1, -1); chi[0] = 0
    x3x = (mul(mul(dg, dg), dg) + dg) % p  # x^3+x digits
    # S[u] = sum_x chi(x^3+x+u)
    S = np.zeros(Q, dtype=np.int64)
    for u in range(Q):
        S[u] = chi[idx((x3x + dg[u]) % p)].sum()
    pw = [np.zeros_like(dg)]; pw[0][:, 0] = 1
    for j in range(1, 6): pw.append(mul(pw[-1], dg))
    pw = np.stack(pw, axis=0)  # (6,Q,k)
    for s in range(0, len(Ds), 2000):
        C = Dcoef[s:s + 2000]  # (b,6)
        val = np.einsum('bj,jqk->bqk', C, pw) % p  # D(t) digits for all t
        tot = S[idx(val)].sum(axis=1)
        assert np.all(tot % Q == 0)
        traces[s:s + 2000, k] = tot // Q
    print('k =', k, 'done')

z8 = disc_ok & np.all(traces[:, 1:5] == 0, axis=1)
print('type z^8-1 (tr w^k = 0, k<=4) in F_5(7):', z8.sum())

# C' criterion: y^2 - x^3 - x = D with deg x = 2, deg y = 3
hit = set()
for a in range(1, p):
    for x0, x1 in itertools.product(range(p), repeat=2):
        X = [x0, x1, a]; X3 = pmul(pmul(X, X), X)
        for b in range(1, p):
            if (b * b - a ** 3) % p: continue
            for y in itertools.product(range(p), repeat=3):
                Y = list(y) + [b]
                R = [(c - d) % p for c, d in itertools.zip_longest(pmul(Y, Y), [u + v for u, v in itertools.zip_longest(X3, X, fillvalue=0)], fillvalue=0)]
                if len(R) == 7 and R[6] == 0 and R[5] == 1:
                    hit.add(tuple(R[:6]))
inC1 = np.array([tuple(D) in hit for D in Ds])
Cp = z8 & inC1; C = z8 & ~inC1
print("C' (section exists):", Cp.sum(), "  C:", C.sum())
print("  with D squarefree: C' ->", (Cp & D_sqf).sum(), "  C ->", (C & D_sqf).sum())
print("  sections outside z^8-1 type among F_5(7):", (disc_ok & inC1 & ~z8).sum())


==> anc/inputs/CHECKSUMS.txt <==
sha256 of the full trace matrix (657396 x 500, int16 little-endian, C order, rows in ecdata order = rows of ecdata_N_lt_1e5.csv.gz, columns = primes(500)):
bf63254f0a8c245e2615afc97eff27614dfdb3523043f782c61859a35a089ea5
sha256 of its class-representative rows (437226 x 500, same layout, rows = curves with num == 1 in file order):
f679705e734fe033bc1b6d765373482865fde77d41aa606d65612e2d2322d7da
primes: 2..3571 (500 primes)
sha256 of the decompressed CSV of ecdata_N_lt_1e5.csv.gz (not shipped; regenerated from Cremona's ecdata by build_ecdata_inputs.py; 657,396 curves):
31781cae8b4f7e12212d845214bab67490a26d9fb7b1a303942dd2aed0af47ae
sha256 of the decompressed CSV of ecdata_all_counts.csv.gz (not shipped; regenerated from Cremona's ecdata by build_ecdata_inputs.py; 3,064,705 curves):
fd4439ac3e0cedf65ad348eb931609bafe7cfe69c92a83a8a4465d22ad40da90


==> anc/inputs/CHECKSUMS_ecdata.txt <==
# SHA-256 checksums for build_ecdata_inputs.py
#
# 1. Decompressed CSV outputs (gunzip -c FILE | shasum -a 256). The .gz bytes themselves are not fixed; only the CSV content is.
31781cae8b4f7e12212d845214bab67490a26d9fb7b1a303942dd2aed0af47ae  ecdata_N_lt_1e5.csv (657,396 rows + header, 60,067,461 bytes)
fd4439ac3e0cedf65ad348eb931609bafe7cfe69c92a83a8a4465d22ad40da90  ecdata_all_counts.csv (3,064,705 rows + header, 52,149,814 bytes)
#
# 2. Source files: the 50 plain-text allbsd files of https://github.com/JohnCremona/ecdata (directory allbsd at commit
#    a86863f0b7e10496cc45169a3c0b8ff3d55d298a, 2019-09-11, the last change to that directory; identical on master 2026-09-30).
#    Check (from the directory containing allbsd/ and inputs/):
#      grep '  allbsd\.' inputs/CHECKSUMS_ecdata.txt | (cd allbsd && shasum -a 256 -c -)
#    (on Linux, sha256sum -c - accepts the same format)
b078b5226d276fbc64289833abfd8430e3f5969c657bc32f94db546e8f96e8fd  allbsd.00000-09999
326a92df9dd960ecdf30c6dee98c9ff39169169fdeaeab421ce47a1a4cdb432f  allbsd.10000-19999
ce33b8dfd444f50ddb37c0f9724de0f83675d55d313e542108cb1b6a530db9c4  allbsd.100000-109999
9feaa892d32f6d527b0f39188a7dda0cef91ded137deca2ce7e9967d4927f72d  allbsd.110000-119999
c3225879cd0d8ebde0cb7ce84f8a4ce2a2a1cf172f7a9589b1bb1a768a315aa4  allbsd.120000-129999
374785bae72023c4f331894f9d91804e77391aebc2ecc3cec7096c69f48813e7  allbsd.130000-139999
238224ee667676bae26967c4949d4514be7259ff96e52d289de64063772b967c  allbsd.140000-149999
9ee75e0c197a9603090f234919d4a5c1884adb3d4c1d89739040b172f336041e  allbsd.150000-159999
6908d2c273c264529264171e6aed19ce3c0025eb2981cbbda71f4d982ec83c72  allbsd.160000-169999
eda03bd75b1a8e1589b210f37e7ef766016fadc8765adfe1e348b40f8aebdff6  allbsd.170000-179999
67f23c4a441ddf0faf6e414774bb2f856bceeb638205e9e553cfc07ae953795f  allbsd.180000-189999
aa123862da5af092e0192ef6aaab89e05920c641f883f8b7dac6be675520d2d2  allbsd.190000-199999
c95d5d1e9eab0f969903e7c66b5dc1102a8fe0b1c82f9c36921c7b21a6cfde5c  allbsd.20000-29999
68d0fc20dfeefe10cb1905050e04e80d09258f95df4dbe0ce35faf4c96d4479c  allbsd.200000-209999
b8dd97e165e4ce4612b637b7178762e4d1f56bace829acc1bf18012c32055fce  allbsd.210000-219999
9d6936441995709ec526e5e8a615f402b2f526fb5311d07306aa0bb40048193c  allbsd.220000-229999
705b52094e1cefabd9f193b300afc670b6abcbfa0fea34530fe91d4cc925401b  allbsd.230000-239999
e9200dd87b20acf6ee3e42722df40ed6bb748b969226efd2fbf77c2b61b97b40  allbsd.240000-249999
1661713df5f3d626cf1b5ad198c3b91972557ee8311da31b10dcb83e59cd8a4d  allbsd.250000-259999
495e96ec543efa30f481ff9bceefa05e2edd537c7d389b12004adcd4791036da  allbsd.260000-269999
264fa6de3879f157e209f9a803207566a184bd173c9ba127a5e4fb70234c5bc5  allbsd.270000-279999
2529558dcdbea8e65f20dfeb68f9f8c29bd7242de0be86b7ff2c91d83e01f305  allbsd.280000-289999
55286c8e238928410596eedd08fa821ee5623b76af75bb96278a6f572dd03838  allbsd.290000-299999
deee6a4e6d1a4975d097c6f4b5647463287647c780c40ee72c7dfc816a3a1e58  allbsd.30000-39999
cbe1b138917e58f1c9c70b5ef13869eee53bac1bf4f9b373ed4300440e12936b  allbsd.300000-309999
ef8b6750be76066ef7c908ee8be572a75f1857ba8d56cc9f7ba0f3917a2807ef  allbsd.310000-319999
ac8455a1cb9c9c72d12db65e45c067b31ce11d2e5079207d08d8de846f03edd5  allbsd.320000-329999
821b686276aa9a100911f0d95bedebf7ae061f6d356dc4eec11baab8f93378cd  allbsd.330000-339999
fc77ab627c0b45d4f7cc7c3708e0eb60dd9fb8a0be3cc948fc798742b2cdfba1  allbsd.340000-349999
71a9bfb388aa5e20da28f527a73e65f98adc4023787732f5f907afae062a877c  allbsd.350000-359999
f00bc35ab84c1e27555ab160ce55c78069922a3d7d458e2a10ece5db5f027d1d  allbsd.360000-369999
92f1599cea8fb15c5d1e716ea9cb4dfbcfe9ae68b2655b2f8dfe4177b75762df  allbsd.370000-379999
689175460533ac43d99b039b7e944ceccfc658a8e48b932008fae0d2fc5241b8  allbsd.380000-389999
f52bb514ca67419921d4df465fbcfb1f0a8e8ab27f39b9ac285096f7ba3ee23a  allbsd.390000-399999
e30fd8c2f9da6d1f899fed3b72b28b08696da75ef21048404dbb7a80d6af43fe  allbsd.40000-49999
4210d3531311dbcbb0dbd8e300b35a13e2af094ab529a23746827f92ba248984  allbsd.400000-409999
55e507eeae88696612b02737085f4cff4677424fa3ed93298b11bf1912abea16  allbsd.410000-419999
0088e1213eef28ade922d140dea8b388ee4ae9b9b162752025df728dc77ee864  allbsd.420000-429999
f7668e0ec8444d4f429767b01eab99200126dd3c51e9c35847e66bd42f583dde  allbsd.430000-439999
6a6abfdfeb9cd7512137c62a2f30670bc10a29f4db9bd708252e734f1bbcf08a  allbsd.440000-449999
fb49bf22ba022095db16365579d4801595d04dbc0eef48ee8a3d48538e054d3d  allbsd.450000-459999
6fdba7383963bbed660f2653ea6961a17255373851dfb50ad0557862b006df79  allbsd.460000-469999
8226c63a9311c592a386197ea3206b6ef2d0272cf8e40961276f3d88aad12316  allbsd.470000-479999
bec02eb49f4d47645d536e82b1681e8daaed41d404089965af1faa699d3b2ac5  allbsd.480000-489999
a1ddeb7d1fcd2b98389e8dfe13ec7379f678027d47dca224a3136bbed844cf95  allbsd.490000-499999
ae7d9e49a68fb2f7fb91ff2b10bc5302849529c0ddf882b2d59720640f68108c  allbsd.50000-59999
cfd0514e9faaa9031ed4e9d8c924651a72344093fc814ff02805efab393a0566  allbsd.60000-69999
59b99643fa4301ba463b00fd988fe0e0ca9362d7beb4bf53ef4333339cc06e09  allbsd.70000-79999
a0947928dc319bbcac3e50a7975052a379b2cc4cbb342aaaa277c72259bf9e64  allbsd.80000-89999
ab98bfecd79810d5b8ad822902d5e7276b8a2964d90231a976da92c531156b52  allbsd.90000-99999


==> anc/inputs/build_ecdata_inputs.py <==
"""Rebuild inputs/ecdata_N_lt_1e5.csv.gz and inputs/ecdata_all_counts.csv.gz from J. E. Cremona's `allbsd` files.

Author: D. Wachs

Purpose
    The two CSV inputs of the pipeline are derived from the `allbsd` tables of Cremona's elliptic curve database
    (https://github.com/JohnCremona/ecdata, directory `allbsd`). They are not shipped; this script rebuilds them
    and checks that the decompressed CSV bytes are identical to the files used for the paper (SHA-256 below).

Usage
    python build_ecdata_inputs.py ALLBSD_DIR [OUT_DIR]

Inputs
    ALLBSD_DIR  a directory containing the 50 files allbsd.00000-09999, allbsd.10000-19999, ..., allbsd.490000-499999
                (plain text or gzipped, i.e. with or without a trailing .gz; other files are ignored).
                Line format: N cls num [a1,a2,a3,a4,a6] rank tors cp om L1 reg sha
Outputs (in OUT_DIR, default: the current directory)
    ecdata_N_lt_1e5.csv.gz    657,396 curves with N < 10^5; columns N,cls,num,ainvs,rank,tors,cp,om,L1,reg,sha
    ecdata_all_counts.csv.gz  3,064,705 curves with 11 <= N <= 499,998; columns N,cls,num,rank,tors,sha_rounded
Conventions (these determine the bytes)
    Row order: the files are read in the order of their names sorted as strings (allbsd.00000-09999,
    allbsd.10000-19999, allbsd.100000-109999, ..., allbsd.190000-199999, allbsd.20000-29999, ...,
    allbsd.90000-99999), each file line by line. ecdata_N_lt_1e5 keeps the lines with N < 100000 in this order
    (which is increasing N, file order within a conductor); ecdata_all_counts keeps all lines with N < 500000.
    Floats (om, L1, reg, sha) are parsed with Python's float() and written with repr(), i.e. in the shortest form
    that round-trips to the same IEEE double. sha_rounded = round(float(sha)). Integers are written without
    padding; the a-invariants are copied verbatim (quoted, since they contain commas). Lines end with '\\n'.
Check
    The script prints the SHA-256 of each decompressed CSV and whether it MATCHES the value for the paper's file.
    Runtime: under a minute on a laptop. Python 3 standard library only.
"""
import csv, gzip, hashlib, os, re, sys

EXPECTED = {
    'ecdata_N_lt_1e5.csv.gz': ('31781cae8b4f7e12212d845214bab67490a26d9fb7b1a303942dd2aed0af47ae', 657396),
    'ecdata_all_counts.csv.gz': ('fd4439ac3e0cedf65ad348eb931609bafe7cfe69c92a83a8a4465d22ad40da90', 3064705),
}
RANGES = sorted('%05d-%05d' % (10000 * k, 10000 * k + 9999) for k in range(50))  # string order, as used for the paper
N_MAX = 500000


class HashingGzipWriter:
    """Text sink for csv.writer: encodes, hashes the uncompressed bytes and gzips them deterministically."""
    def __init__(self, path):
        self.raw = open(path, 'wb')
        self.gz = gzip.GzipFile(filename='', mode='wb', fileobj=self.raw, compresslevel=9, mtime=0)
        self.sha = hashlib.sha256()
    def write(self, s):
        b = s.encode('ascii')
        self.sha.update(b)
        self.gz.write(b)
    def close(self):
        self.gz.close()
        self.raw.close()
        return self.sha.hexdigest()


def find_sources(d):
    found = {}
    for name in os.listdir(d):
        m = re.fullmatch(r'allbsd\.(\d+-\d+)(\.gz)?', name)
        if m:
            if m.group(1) in found:
                sys.exit('two copies of range %s in %s' % (m.group(1), d))
            found[m.group(1)] = os.path.join(d, name)
    missing = [r for r in RANGES if r not in found]
    if missing:
        sys.exit('missing allbsd files for ranges: ' + ', '.join(missing))
    extra = sorted(r for r in found if r not in RANGES)
    if extra:
        print('ignoring files beyond N = 499999:', ', '.join(extra))
    return [found[r] for r in RANGES]


def lines(path):
    opener = gzip.open if path.endswith('.gz') else open
    with opener(path, 'rt', encoding='ascii') as f:
        for line in f:
            if line.strip():
                yield line.split()


def main():
    if len(sys.argv) not in (2, 3) or sys.argv[1] in ('-h', '--help'):
        print(__doc__)
        sys.exit(0 if len(sys.argv) > 1 and sys.argv[1] in ('-h', '--help') else 2)
    src = sys.argv[1]
    out = sys.argv[2] if len(sys.argv) == 3 else '.'
    os.makedirs(out, exist_ok=True)
    files = find_sources(src)
    sinks = {k: HashingGzipWriter(os.path.join(out, k)) for k in EXPECTED}
    w_sub = csv.writer(sinks['ecdata_N_lt_1e5.csv.gz'], lineterminator='\n')
    w_all = csv.writer(sinks['ecdata_all_counts.csv.gz'], lineterminator='\n')
    w_sub.writerow(['N', 'cls', 'num', 'ainvs', 'rank', 'tors', 'cp', 'om', 'L1', 'reg', 'sha'])
    w_all.writerow(['N', 'cls', 'num', 'rank', 'tors', 'sha_rounded'])
    count = {k: 0 for k in EXPECTED}
    for path in files:
        for t in lines(path):
            if len(t) != 11:
                sys.exit('unexpected line in %s: %s' % (path, ' '.join(t)))
            N, cls, num, ainvs, rank, tors, cp = int(t[0]), t[1], int(t[2]), t[3], int(t[4]), int(t[5]), int(t[6])
            om, L1, reg, sha = (float(x) for x in t[7:11])
            if N >= N_MAX:
                continue
            w_all.writerow([N, cls, num, rank, tors, int(round(sha))])
            count['ecdata_all_counts.csv.gz'] += 1
            if N < 100000:
                w_sub.writerow([N, cls, num, ainvs, rank, tors, cp, repr(om), repr(L1), repr(reg), repr(sha)])
                count['ecdata_N_lt_1e5.csv.gz'] += 1
    ok = True
    for k, sink in sinks.items():
        h = sink.close()
        want, rows = EXPECTED[k]
        match = (h == want and count[k] == rows)
        ok &= match
        print('%-26s rows %9d  sha256(decompressed) %s  %s' % (k, count[k], h, 'MATCHES' if match else 'DIFFERS from'),
              'the file used for the paper')
    sys.exit(0 if ok else 1)


if __name__ == '__main__':
    main()


==> anc/outputs/14_decile_pattern_summary.out <==
tests in file: 120; decile-1/decile-10 tests: 72 (= 6 primes x 3 subsets x 2 deciles x 2 variables)
two-sided Bonferroni thresholds at 5%: |z| > 3.392 (family of 72); |z| > 3.529 (family of 120)

Per cell (value, isogeny-class bootstrap SE, z):
  p subset dec |               1/prod c_p |                    Omega
  2     R0   1 | -0.0293 +- 0.0173 (-1.69) | -0.0079 +- 0.0174 (-0.45)
  2     R0  10 | +0.0332 +- 0.0155 (+2.14) | +0.0072 +- 0.0159 (+0.45)
  2     S1   1 | -0.0325 +- 0.0190 (-1.71) | -0.0165 +- 0.0165 (-1.00)
  2     S1  10 | +0.0745 +- 0.0180 (+4.14) | +0.0123 +- 0.0169 (+0.73)
  2    S11   1 | +0.0314 +- 0.0211 (+1.49) | +0.0287 +- 0.0210 (+1.37)
  2    S11  10 | -0.0556 +- 0.0221 (-2.52) | -0.0588 +- 0.0202 (-2.91)
  3     R0   1 | -0.0298 +- 0.0134 (-2.23) | +0.0339 +- 0.0143 (+2.37)
  3     R0  10 | +0.1071 +- 0.0120 (+8.90) | +0.0361 +- 0.0121 (+2.99)
  3     S1   1 | -0.0390 +- 0.0152 (-2.57) | +0.0278 +- 0.0163 (+1.70)
  3     S1  10 | +0.1206 +- 0.0146 (+8.24) | +0.0691 +- 0.0138 (+5.00)
  3    S11   1 | +0.0095 +- 0.0168 (+0.57) | +0.0175 +- 0.0168 (+1.05)
  3    S11  10 | +0.0337 +- 0.0178 (+1.90) | +0.0310 +- 0.0167 (+1.86)
  5     R0   1 | +0.0047 +- 0.0109 (+0.43) | +0.0239 +- 0.0116 (+2.06)
  5     R0  10 | -0.0047 +- 0.0096 (-0.49) | -0.0187 +- 0.0095 (-1.96)
  5     S1   1 | +0.0072 +- 0.0115 (+0.63) | +0.0166 +- 0.0119 (+1.39)
  5     S1  10 | -0.0055 +- 0.0105 (-0.52) | -0.0014 +- 0.0096 (-0.14)
  5    S11   1 | +0.0040 +- 0.0126 (+0.32) | +0.0046 +- 0.0128 (+0.36)
  5    S11  10 | -0.0197 +- 0.0115 (-1.72) | -0.0263 +- 0.0113 (-2.33)
  7     R0   1 | +0.0284 +- 0.0098 (+2.89) | +0.0490 +- 0.0106 (+4.62)
  7     R0  10 | -0.0460 +- 0.0086 (-5.36) | -0.0419 +- 0.0090 (-4.64)
  7     S1   1 | +0.0292 +- 0.0103 (+2.84) | +0.0579 +- 0.0108 (+5.38)
  7     S1  10 | -0.0289 +- 0.0095 (-3.05) | -0.0291 +- 0.0096 (-3.03)
  7    S11   1 | +0.0370 +- 0.0119 (+3.12) | +0.0463 +- 0.0111 (+4.18)
  7    S11  10 | -0.0372 +- 0.0120 (-3.11) | -0.0360 +- 0.0115 (-3.12)
 11     R0   1 | +0.0429 +- 0.0086 (+4.99) | +0.0479 +- 0.0114 (+4.19)
 11     R0  10 | -0.0279 +- 0.0077 (-3.63) | -0.0527 +- 0.0074 (-7.14)
 11     S1   1 | +0.0406 +- 0.0089 (+4.57) | +0.0478 +- 0.0116 (+4.11)
 11     S1  10 | -0.0556 +- 0.0090 (-6.19) | -0.0516 +- 0.0088 (-5.89)
 11    S11   1 | +0.0337 +- 0.0119 (+2.82) | +0.0363 +- 0.0119 (+3.06)
 11    S11  10 | -0.0456 +- 0.0109 (-4.19) | -0.0472 +- 0.0108 (-4.36)
 13     R0   1 | +0.0353 +- 0.0084 (+4.18) | +0.0554 +- 0.0105 (+5.28)
 13     R0  10 | +0.0004 +- 0.0073 (+0.06) | -0.0001 +- 0.0080 (-0.01)
 13     S1   1 | +0.0359 +- 0.0091 (+3.92) | +0.0595 +- 0.0110 (+5.40)
 13     S1  10 | +0.0011 +- 0.0080 (+0.14) | -0.0033 +- 0.0078 (-0.42)
 13    S11   1 | +0.0283 +- 0.0114 (+2.49) | +0.0264 +- 0.0114 (+2.32)
 13    S11  10 | +0.0025 +- 0.0098 (+0.26) | -0.0018 +- 0.0099 (-0.19)

Per prime: cells with the predicted sign (of 12); ranges; min |z| over the 12 cells; cells beyond each threshold
p= 2: predicted sign in 4/12 cells; decile 1 values [-0.0325, +0.0314], z [-1.71, +1.49]; decile 10 values [-0.0588, +0.0745], z [-2.91, +4.14]; min |z| 0.45; |z|>3.39: 1; |z|>3.53: 1
p= 3: predicted sign in 4/12 cells; decile 1 values [-0.0390, +0.0339], z [-2.57, +2.37]; decile 10 values [+0.0310, +0.1206], z [+1.86, +8.90]; min |z| 0.57; |z|>3.39: 3; |z|>3.53: 3
p= 5: predicted sign in 12/12 cells; decile 1 values [+0.0040, +0.0239], z [+0.32, +2.06]; decile 10 values [-0.0263, -0.0014], z [-2.33, -0.14]; min |z| 0.14; |z|>3.39: 0; |z|>3.53: 0
p= 7: predicted sign in 12/12 cells; decile 1 values [+0.0284, +0.0579], z [+2.84, +5.38]; decile 10 values [-0.0460, -0.0289], z [-5.36, -3.03]; min |z| 2.84; |z|>3.39: 5; |z|>3.53: 5
p=11: predicted sign in 12/12 cells; decile 1 values [+0.0337, +0.0479], z [+2.82, +4.99]; decile 10 values [-0.0556, -0.0279], z [-7.14, -3.63]; min |z| 2.82; |z|>3.39: 10; |z|>3.53: 10
p=13: predicted sign in 9/12 cells; decile 1 values [+0.0264, +0.0595], z [+2.32, +5.40]; decile 10 values [-0.0033, +0.0025], z [-0.42, +0.26]; min |z| 0.01; |z|>3.39: 4; |z|>3.53: 4

Per prime and subset: does the predicted pattern hold in all four cells (both deciles, both variables)?  [signs: dec1 tam, dec1 omega, dec10 tam, dec10 omega]
p= 2   R0: holds=False reversed(1/prod c_p)=True  z = -1.69, -0.45, +2.14, +0.45
p= 2   S1: holds=False reversed(1/prod c_p)=True  z = -1.71, -1.00, +4.14, +0.73
p= 2  S11: holds=True  reversed(1/prod c_p)=False z = +1.49, +1.37, -2.52, -2.91
p= 3   R0: holds=False reversed(1/prod c_p)=True  z = -2.23, +2.37, +8.90, +2.99
p= 3   S1: holds=False reversed(1/prod c_p)=True  z = -2.57, +1.70, +8.24, +5.00
p= 3  S11: holds=False reversed(1/prod c_p)=False z = +0.57, +1.05, +1.90, +1.86
p= 5   R0: holds=True  reversed(1/prod c_p)=False z = +0.43, +2.06, -0.49, -1.96
p= 5   S1: holds=True  reversed(1/prod c_p)=False z = +0.63, +1.39, -0.52, -0.14
p= 5  S11: holds=True  reversed(1/prod c_p)=False z = +0.32, +0.36, -1.72, -2.33
p= 7   R0: holds=True  reversed(1/prod c_p)=False z = +2.89, +4.62, -5.36, -4.64
p= 7   S1: holds=True  reversed(1/prod c_p)=False z = +2.84, +5.38, -3.05, -3.03
p= 7  S11: holds=True  reversed(1/prod c_p)=False z = +3.12, +4.18, -3.11, -3.12
p=11   R0: holds=True  reversed(1/prod c_p)=False z = +4.99, +4.19, -3.63, -7.14
p=11   S1: holds=True  reversed(1/prod c_p)=False z = +4.57, +4.11, -6.19, -5.89
p=11  S11: holds=True  reversed(1/prod c_p)=False z = +2.82, +3.06, -4.19, -4.36
p=13   R0: holds=False reversed(1/prod c_p)=False z = +4.18, +5.28, +0.06, -0.01
p=13   S1: holds=False reversed(1/prod c_p)=False z = +3.92, +5.40, +0.14, -0.42
p=13  S11: holds=False reversed(1/prod c_p)=False z = +2.49, +2.32, +0.26, -0.19

Cells at p = 7 and p = 11 beyond the thresholds:
p= 7   R0: |z| > 3.39: 3/4; |z| > 3.53: 3/4; min |z| 2.89
p= 7   S1: |z| > 3.39: 1/4; |z| > 3.53: 1/4; min |z| 2.84
p= 7  S11: |z| > 3.39: 1/4; |z| > 3.53: 1/4; min |z| 3.11
p=11   R0: |z| > 3.39: 4/4; |z| > 3.53: 4/4; min |z| 3.63
p=11   S1: |z| > 3.39: 4/4; |z| > 3.53: 4/4; min |z| 4.11
p=11  S11: |z| > 3.39: 2/4; |z| > 3.53: 2/4; min |z| 2.82
p in {7, 11}, all 24 cells: predicted sign in 24/24; min |z| 2.82; |z| > 3.39: 15/24; |z| > 3.53: 15/24
p in {7, 11}, R0 only (8 cells): min |z| 2.89; |z| > 3.39: 7/8; |z| > 3.53: 7/8

Nesting: R0 contains S1 contains S11; the deciles are recomputed for each prime after excluding p | N; on S11, Omega = L(E,1)/prod c_p,
so within a sub-bin of L(E,1) the two variables nearly coincide. The cells are therefore not independent tests.

Rows of the table in Section 5.2 (value, z in parentheses), p = 7 and 11:
7 & 1 & $+0.028$ $(+2.9)$ & $+0.049$ $(+4.6)$ & $+0.029$ $(+2.8)$ & $+0.058$ $(+5.4)$ & $+0.037$ $(+3.1)$ & $+0.046$ $(+4.2)$ \\
7 & 10 & $-0.046$ $(-5.4)$ & $-0.042$ $(-4.6)$ & $-0.029$ $(-3.0)$ & $-0.029$ $(-3.0)$ & $-0.037$ $(-3.1)$ & $-0.036$ $(-3.1)$ \\
11 & 1 & $+0.043$ $(+5.0)$ & $+0.048$ $(+4.2)$ & $+0.041$ $(+4.6)$ & $+0.048$ $(+4.1)$ & $+0.034$ $(+2.8)$ & $+0.036$ $(+3.1)$ \\
11 & 10 & $-0.028$ $(-3.6)$ & $-0.053$ $(-7.1)$ & $-0.056$ $(-6.2)$ & $-0.052$ $(-5.9)$ & $-0.046$ $(-4.2)$ & $-0.047$ $(-4.4)$ \\


==> anc/outputs/15_windows_v1method.out <==
14:41:11 {'subset': 'R0', 'lo': 0, 'hi': 5000, 'n_window': 15599, 'fine_bins_mean_p_le_13': 0.06414510974804473, 'fine_bins_se': 0.004579675593418282, 'v1method_mean_p_le_13': 0.07494883792315567, 'v1method_se': 0.0045411995190197596, 'fine_bins_corrs': [0.0842, 0.1312, 0.0765, 0.0525, 0.0229, 0.0176], 'v1method_corrs': [0.0936, 0.1385, 0.0892, 0.0651, 0.036, 0.0273]}
14:41:11 {'subset': 'R0', 'lo': 5000, 'hi': 15000, 'n_window': 29059, 'fine_bins_mean_p_le_13': 0.032227422605096, 'fine_bins_se': 0.003940853695024865, 'v1method_mean_p_le_13': 0.04929280068943914, 'v1method_se': 0.0038341814859104094, 'fine_bins_corrs': [0.0364, 0.053, 0.0463, 0.0329, 0.0058, 0.019], 'v1method_corrs': [0.0478, 0.0718, 0.0655, 0.0497, 0.0229, 0.0381]}
14:41:13 {'subset': 'R0', 'lo': 15000, 'hi': 35000, 'n_window': 55303, 'fine_bins_mean_p_le_13': 0.023412195978172814, 'fine_bins_se': 0.002749334031891068, 'v1method_mean_p_le_13': 0.03920663493446258, 'v1method_se': 0.0026931132043168924, 'fine_bins_corrs': [0.0211, 0.0426, 0.0401, 0.0197, -0.001, 0.018], 'v1method_corrs': [0.0417, 0.0499, 0.0541, 0.0367, 0.0186, 0.0342]}
14:41:15 {'subset': 'R0', 'lo': 35000, 'hi': 65000, 'n_window': 78353, 'fine_bins_mean_p_le_13': 0.022538528505287456, 'fine_bins_se': 0.002290912428929134, 'v1method_mean_p_le_13': 0.03677616560704302, 'v1method_se': 0.002312091317724908, 'fine_bins_corrs': [0.0271, 0.051, 0.0313, 0.0135, 0.0036, 0.0087], 'v1method_corrs': [0.0337, 0.0645, 0.0445, 0.0287, 0.0222, 0.027]}
14:41:17 {'subset': 'R0', 'lo': 65000, 'hi': 100000, 'n_window': 89251, 'fine_bins_mean_p_le_13': 0.02099807574907749, 'fine_bins_se': 0.002039296986191179, 'v1method_mean_p_le_13': 0.03440229495957554, 'v1method_se': 0.0020044141296378165, 'fine_bins_corrs': [0.0282, 0.0386, 0.0216, 0.0207, 0.0036, 0.0133], 'v1method_corrs': [0.0359, 0.0534, 0.036, 0.0337, 0.0207, 0.0267]}
14:41:17 {'subset': 'S1', 'lo': 0, 'hi': 5000, 'n_window': 14576, 'fine_bins_mean_p_le_13': 0.06472945667433724, 'fine_bins_se': 0.004961956699918171, 'v1method_mean_p_le_13': 0.07768156791292387, 'v1method_se': 0.0047026151822950855, 'fine_bins_corrs': [0.0795, 0.1378, 0.0711, 0.0518, 0.0271, 0.0212], 'v1method_corrs': [0.0933, 0.1471, 0.0869, 0.0668, 0.0407, 0.0312]}
14:41:18 {'subset': 'S1', 'lo': 5000, 'hi': 15000, 'n_window': 25895, 'fine_bins_mean_p_le_13': 0.039306321698791793, 'fine_bins_se': 0.0038626827246178814, 'v1method_mean_p_le_13': 0.057642181548919556, 'v1method_se': 0.003636149400203342, 'fine_bins_corrs': [0.0403, 0.0561, 0.0562, 0.0416, 0.0176, 0.0241], 'v1method_corrs': [0.0484, 0.0767, 0.0781, 0.0606, 0.0364, 0.0456]}
14:41:19 {'subset': 'S1', 'lo': 15000, 'hi': 35000, 'n_window': 47768, 'fine_bins_mean_p_le_13': 0.034202751381603134, 'fine_bins_se': 0.002926997557616693, 'v1method_mean_p_le_13': 0.051820246461658816, 'v1method_se': 0.0027585739813115887, 'fine_bins_corrs': [0.0199, 0.0583, 0.0539, 0.0347, 0.0122, 0.0262], 'v1method_corrs': [0.0404, 0.0656, 0.0707, 0.0548, 0.0346, 0.0448]}
14:41:21 {'subset': 'S1', 'lo': 35000, 'hi': 65000, 'n_window': 65873, 'fine_bins_mean_p_le_13': 0.03549449617781833, 'fine_bins_se': 0.002393676076605989, 'v1method_mean_p_le_13': 0.051446442296535416, 'v1method_se': 0.0023709205022568597, 'fine_bins_corrs': [0.0362, 0.0652, 0.049, 0.0295, 0.0147, 0.0183], 'v1method_corrs': [0.0413, 0.0802, 0.0632, 0.0468, 0.0364, 0.0408]}
14:41:23 {'subset': 'S1', 'lo': 65000, 'hi': 100000, 'n_window': 74081, 'fine_bins_mean_p_le_13': 0.035606653046566655, 'fine_bins_se': 0.002438658613170897, 'v1method_mean_p_le_13': 0.05053823593792554, 'v1method_se': 0.0022440527680997004, 'fine_bins_corrs': [0.0344, 0.0611, 0.0409, 0.038, 0.0139, 0.0254], 'v1method_corrs': [0.042, 0.0757, 0.0566, 0.0528, 0.035, 0.0411]}
14:41:23 {'subset': 'S11', 'lo': 0, 'hi': 5000, 'n_window': 4908, 'fine_bins_mean_p_le_13': 0.021886782993380108, 'fine_bins_se': 0.007123164127335784, 'v1method_mean_p_le_13': 0.058822588154868655, 'v1method_se': 0.006748319215802479, 'fine_bins_corrs': [0.0148, 0.088, 0.0064, 0.0067, 0.0051, 0.0104], 'v1method_corrs': [0.0915, 0.1281, 0.0439, 0.0346, 0.0322, 0.0227]}
14:41:23 {'subset': 'S11', 'lo': 5000, 'hi': 15000, 'n_window': 11216, 'fine_bins_mean_p_le_13': 0.015181744368872896, 'fine_bins_se': 0.005366198066791402, 'v1method_mean_p_le_13': 0.05366124986238257, 'v1method_se': 0.005062925434269434, 'fine_bins_corrs': [-0.0096, 0.015, 0.0256, 0.0379, 0.004, 0.0182], 'v1method_corrs': [0.045, 0.0663, 0.0654, 0.0704, 0.0343, 0.0407]}
14:41:24 {'subset': 'S11', 'lo': 15000, 'hi': 35000, 'n_window': 22704, 'fine_bins_mean_p_le_13': 0.019213001555093416, 'fine_bins_se': 0.003860827392828358, 'v1method_mean_p_le_13': 0.052477677356570496, 'v1method_se': 0.0037500034384226827, 'fine_bins_corrs': [-0.011, 0.0377, 0.0329, 0.0262, 0.0085, 0.0211], 'v1method_corrs': [0.038, 0.0673, 0.0674, 0.0566, 0.0388, 0.0468]}
14:41:25 {'subset': 'S11', 'lo': 35000, 'hi': 65000, 'n_window': 32851, 'fine_bins_mean_p_le_13': 0.02377022043215223, 'fine_bins_se': 0.0031688759067756934, 'v1method_mean_p_le_13': 0.05201196555518778, 'v1method_se': 0.003032883241396632, 'fine_bins_corrs': [0.0103, 0.0465, 0.0323, 0.0276, 0.0075, 0.0184], 'v1method_corrs': [0.0396, 0.0771, 0.0601, 0.0555, 0.0348, 0.0449]}
14:41:26 {'subset': 'S11', 'lo': 65000, 'hi': 100000, 'n_window': 38265, 'fine_bins_mean_p_le_13': 0.02280543051163345, 'fine_bins_se': 0.0029728742650273086, 'v1method_mean_p_le_13': 0.05074467824078857, 'v1method_se': 0.0028256511538728136, 'fine_bins_corrs': [0.0102, 0.0487, 0.0209, 0.0332, 0.0071, 0.0168], 'v1method_corrs': [0.0405, 0.0779, 0.0523, 0.059, 0.0357, 0.039]}
14:41:26 control: max |fine-bin mean - g2| = 9.540979117872439e-17 ; max |fine-bin SE - g2 SE| = 9.71445146547012e-17 ; n_window equal: True
   subset     lo      hi  n_window  fine_bins_mean_p_le_13  fine_bins_se  v1method_mean_p_le_13  v1method_se
0      R0      0    5000     15599                  0.0641        0.0046                 0.0749       0.0045
1      R0   5000   15000     29059                  0.0322        0.0039                 0.0493       0.0038
2      R0  15000   35000     55303                  0.0234        0.0027                 0.0392       0.0027
3      R0  35000   65000     78353                  0.0225        0.0023                 0.0368       0.0023
4      R0  65000  100000     89251                  0.0210        0.0020                 0.0344       0.0020
5      S1      0    5000     14576                  0.0647        0.0050                 0.0777       0.0047
6      S1   5000   15000     25895                  0.0393        0.0039                 0.0576       0.0036
7      S1  15000   35000     47768                  0.0342        0.0029                 0.0518       0.0028
8      S1  35000   65000     65873                  0.0355        0.0024                 0.0514       0.0024
9      S1  65000  100000     74081                  0.0356        0.0024                 0.0505       0.0022
10    S11      0    5000      4908                  0.0219        0.0071                 0.0588       0.0067
11    S11   5000   15000     11216                  0.0152        0.0054                 0.0537       0.0051
12    S11  15000   35000     22704                  0.0192        0.0039                 0.0525       0.0038
13    S11  35000   65000     32851                  0.0238        0.0032                 0.0520       0.0030
14    S11  65000  100000     38265                  0.0228        0.0030                 0.0507       0.0028
14:41:26 DONE
       17.32 real        16.18 user         0.42 sys
          1184514048  maximum resident set size


==> anc/outputs/16_chi2_cluster.out <==
14:46:05 R0 control: max |c - g1.corr_bins| = 9.367506770274758e-17
14:46:30 {'subset': 'R0', 'classes': 168760, 'R': 300, 'C_wls_class': 0.06729619692344221, 'chi2_wls_class': 195.60390868561356, 'C_gls_full': 0.0688519513839774, 'chi2_gls_full': 214.0575739723747, 'chi2_gls_full_hartlap': 195.4438718878204, 'dof': 24, 'se_ratio_class_over_curve_min': 1.084272383358405, 'se_ratio_class_over_curve_max': 1.4300701225122654, 'se_ratio_class_over_curve_mean': 1.2291833230795868}
14:46:31 S1 control: max |c - g1.corr_bins| = 8.857931749206571e-17
14:46:51 {'subset': 'S1', 'classes': 154664, 'R': 300, 'C_wls_class': 0.0945323628932722, 'chi2_wls_class': 235.25976317395262, 'C_gls_full': 0.09718218915307668, 'chi2_gls_full': 253.59098122747628, 'chi2_gls_full_hartlap': 231.5395915555218, 'dof': 24, 'se_ratio_class_over_curve_min': 1.0397243842839758, 'se_ratio_class_over_curve_max': 1.3833577525886467, 'se_ratio_class_over_curve_mean': 1.2067550463745078}
14:46:52 S11 control: max |c - g1.corr_bins| = 9.194034422677078e-17
14:47:01 {'subset': 'S11', 'classes': 103420, 'R': 300, 'C_wls_class': 0.0591524540458276, 'chi2_wls_class': 214.36978473022083, 'C_gls_full': 0.06202816999570684, 'chi2_gls_full': 227.49137066659335, 'chi2_gls_full_hartlap': 207.70951234775913, 'dof': 24, 'se_ratio_class_over_curve_min': 0.9065559678190548, 'se_ratio_class_over_curve_max': 1.193569576278992, 'se_ratio_class_over_curve_mean': 1.0340430721750322}
  subset  classes    R  C_wls_class  chi2_wls_class  C_gls_full  chi2_gls_full  chi2_gls_full_hartlap  dof  se_ratio_class_over_curve_min  se_ratio_class_over_curve_max  se_ratio_class_over_curve_mean
0     R0   168760  300        0.067         195.604       0.069        214.058                195.444   24                          1.084                          1.430                           1.229
1     S1   154664  300        0.095         235.260       0.097        253.591                231.540   24                          1.040                          1.383                           1.207
2    S11   103420  300        0.059         214.370       0.062        227.491                207.710   24                          0.907                          1.194                           1.034
14:47:01 DONE
       58.46 real        56.80 user         0.70 sys
          1527709696  maximum resident set size


==> anc/outputs/check_top_decile.out <==
['N', 'cls', 'num', 'ainvs', 'rank', 'tors', 'cp', 'om', 'L1', 'reg', 'sha_str', 'label', 'sha', 'dsign', 'clsid', 'sha_r']
S11, 3∤N: 40489
decile 10: n=4049, L range [5.64, 18.3], log-range 1.18
raw Corr(a3,1/c)=-0.0655  Corr(a3,Omega)=0.0062  Corr(a3,logL)=0.3093  Corr(1/c,logL)=-0.3080  Corr(Omega,logL)=-0.0706
decile 10, demeaned within  2 sub-bins: Corr(a3,1/c)=+0.0080  Corr(a3,Omega)=+0.0275  (SE≈0.016)
decile 10, demeaned within  4 sub-bins: Corr(a3,1/c)=+0.0251  Corr(a3,Omega)=+0.0280  (SE≈0.016)
decile 10, demeaned within 10 sub-bins: Corr(a3,1/c)=+0.0337  Corr(a3,Omega)=+0.0310  (SE≈0.016)
decile 10, demeaned within 20 sub-bins: Corr(a3,1/c)=+0.0357  Corr(a3,Omega)=+0.0313  (SE≈0.016)
decile 10, demeaned within 50 sub-bins: Corr(a3,1/c)=+0.0358  Corr(a3,Omega)=+0.0314  (SE≈0.016)
decile 10, both residualised on log L (linear): Corr=+0.0329
bootstrap SE (20 sub-bins): 0.0171
S11 pooled Corr(a3,1/c) with  10 bins: +0.0551 ; top bin alone: -0.0655 (n=4049)
S11 pooled Corr(a3,1/c) with  20 bins: +0.0591 ; top bin alone: -0.0347 (n=2025)
S11 pooled Corr(a3,1/c) with 100 bins: +0.0610 ; top bin alone: -0.1452 (n=405)
R0 decile 10 (n=7934), 1 sub-bins: Corr(a3,1/c)=+0.0799 Corr(a3,Omega)=+0.0297
R0 decile 10 (n=7934), 10 sub-bins: Corr(a3,1/c)=+0.1071 Corr(a3,Omega)=+0.0361
S11 top 1% bin: n=405 L range [11.19, 18.3]; raw Corr(a3,1/c)=-0.1452; lin-resid on log L: -0.1220; 5 sub-bins: -0.1272; Corr(a3,logL)=+0.252
S1 (3∤N) n=67519
S1 decile  1 n=6751 raw Corr(a3,1/c)=-0.0397  10-sub-bin=-0.0390  lin-resid=-0.0398
S1 decile  2 n=6753 raw Corr(a3,1/c)=+0.0311  10-sub-bin=+0.0338  lin-resid=+0.0332
S1 decile  3 n=6752 raw Corr(a3,1/c)=+0.0036  10-sub-bin=+0.0027  lin-resid=+0.0042
S1 decile  4 n=6752 raw Corr(a3,1/c)=+0.0459  10-sub-bin=+0.0462  lin-resid=+0.0471
S1 decile  5 n=6750 raw Corr(a3,1/c)=+0.0584  10-sub-bin=+0.0596  lin-resid=+0.0598
S1 decile  6 n=6753 raw Corr(a3,1/c)=+0.0787  10-sub-bin=+0.0774  lin-resid=+0.0787
S1 decile  7 n=6752 raw Corr(a3,1/c)=+0.0962  10-sub-bin=+0.0977  lin-resid=+0.0980
S1 decile  8 n=6752 raw Corr(a3,1/c)=+0.0695  10-sub-bin=+0.0676  lin-resid=+0.0680
S1 decile  9 n=6752 raw Corr(a3,1/c)=+0.0942  10-sub-bin=+0.1142  lin-resid=+0.1135
S1 decile 10 n=6752 raw Corr(a3,1/c)=+0.0377  10-sub-bin=+0.1206  lin-resid=+0.1210
S11 decile  1 raw=+0.0095  10-sub-bin=+0.0095  lin-resid=+0.0095
S11 decile  2 raw=+0.0630  10-sub-bin=+0.0638  lin-resid=+0.0632
S11 decile  3 raw=+0.0542  10-sub-bin=+0.0541  lin-resid=+0.0547
S11 decile  4 raw=+0.0820  10-sub-bin=+0.0817  lin-resid=+0.0818
S11 decile  5 raw=+0.0899  10-sub-bin=+0.0892  lin-resid=+0.0902
S11 decile  6 raw=+0.0818  10-sub-bin=+0.0843  lin-resid=+0.0841
S11 decile  7 raw=+0.0463  10-sub-bin=+0.0498  lin-resid=+0.0481
S11 decile  8 raw=+0.0353  10-sub-bin=+0.0456  lin-resid=+0.0440
S11 decile  9 raw=+0.0783  10-sub-bin=+0.0970  lin-resid=+0.0966
S11 decile 10 raw=-0.0655  10-sub-bin=+0.0337  lin-resid=+0.0329
R0 decile 1 n=7932 raw=-0.0301 10-sub-bin=-0.0298 lin-resid=-0.0301
S1 decile 1 sub-binned -0.0390 bootstrap SE 0.0118


==> anc/scripts/00_summary.py <==
"""(a) Data summary: counts by rank (incl. the rank-4 curve), isogeny classes, subset sizes. Writes csv/a_data_summary.json and
csv/a_rank_counts.csv (and two LaTeX count tables, not used by the paper)."""
import sys; sys.path.insert(0,'/path/to/WORK/papers_Q_v2/scratch')
from common import *
ec=load_all_ecdata(); meta=load_meta()
rows=[]
rk_all=np.bincount(ec['rank'].values); rk_100=np.bincount(meta['rank'].values,minlength=5)
w=(meta['rank']==0)&(meta.N>=10000)&(meta.N<=50000)
rk_w=np.bincount(meta['rank'][(meta.N>=10000)&(meta.N<=50000)].values,minlength=5)
lab4=ec.label[ec['rank']==4].values
log('rank-4 curve(s):',lab4)
# isogeny classes
cls_all=(ec.N.astype(str)+ec.cls).nunique(); cls_100=meta.clsid.nunique(); cls_w=meta.clsid[w].nunique()
cls_w_all=meta.clsid[(meta.N>=10000)&(meta.N<=50000)].nunique()
sha_r=meta.sha_r.values; W=w.values
n_sha1=int(((sha_r==1)&W).sum()); n_sha4=int(((sha_r>=4)&W).sum()); n_sha9=int(((sha_r>=9)&W).sum())
n_c1=int(((meta.cp.values==1)&W).sum()); n_c5=int(((meta.cp.values>=5)&W).sum())
r0=(meta['rank'].values==0); n_r0=int(r0.sum()); n_r0_sha1=int((r0&(sha_r==1)).sum()); n_r0_sha1T1=int((r0&(sha_r==1)&(meta.tors.values==1)).sum())
cls_r0=meta.clsid[r0].nunique()
out=dict(n_all=len(ec),ranks_all=rk_all.tolist(),rank4_label=lab4.tolist(),Nmin=int(ec.N.min()),Nmax=int(ec.N.max()),
 n_ap=len(meta),ranks_ap=rk_100.tolist(),classes_all=int(cls_all),classes_ap=int(cls_100),
 n_window_all_ranks=int(((meta.N>=10000)&(meta.N<=50000)).sum()),ranks_window=rk_w.tolist(),classes_window_rank0=int(cls_w),classes_window_all=int(cls_w_all),
 n_window_rank0=int(W.sum()),n_sha1=n_sha1,n_sha_ge4=n_sha4,n_sha_ge9=n_sha9,n_cp1=n_c1,n_cp_ge5=n_c5,
 n_rank0_N100k=n_r0,n_rank0_sha1=n_r0_sha1,n_rank0_sha1_T1=n_r0_sha1T1,classes_rank0_N100k=int(cls_r0),
 optimal_window_rank0=int((meta.num.values==1)[W].sum()))
import json; json.dump(out,open(CSV+'/a_data_summary.json','w'),indent=1); log(json.dumps(out))
pd.DataFrame({'rank':range(5),'all_curves_N_le_499998':rk_all,'ap_subset_N_lt_100000':rk_100,'window_10k_50k':rk_w}).to_csv(CSV+'/a_rank_counts.csv',index=False)
prov=provenance('scratch/00_summary.py','audit/q_data/ecdata_allbsd.parquet (Cremona ecdata allbsd), elliptic-data/ap_metadata.csv','none')
def fmt(n): return f'{n:,}'
L=[prov,
'\\begin{tabular}{@{}lrrr@{}}\n\\toprule\n',
'Rank & all curves ($N\\le 499{,}998$) & with $a_p$ data ($N<100{,}000$) & window $10^4\\le N\\le 5\\cdot 10^4$ \\\\\n\\midrule\n']
for k in range(5): L.append(f'{k} & {fmt(rk_all[k])} & {fmt(rk_100[k])} & {fmt(rk_w[k])} \\\\\n')
L.append(f'\\midrule\nTotal & {fmt(len(ec))} & {fmt(len(meta))} & {fmt(out["n_window_all_ranks"])} \\\\\n')
L.append(f'Isogeny classes & {fmt(cls_all)} & {fmt(cls_100)} & {fmt(cls_w_all)} \\\\\n\\bottomrule\n\\end{{tabular}}\n')
open(TAB+'/tab_a_rank_counts.tex','w').write(''.join(L))
L=[prov,'\\begin{tabular}{@{}lr@{}}\n\\toprule\nSubset (rank 0) & $n$ \\\\\n\\midrule\n',
f'$10^4\\le N\\le 5\\cdot10^4$ (main window) & {fmt(W.sum())} \\\\\n',
f'\\quad isogeny classes / Cremona-optimal curves in window & {fmt(cls_w)} / {fmt(out["optimal_window_rank0"])} \\\\\n',
f'\\quad $|\\Sha|=1$ / $|\\Sha|\\ge4$ / $|\\Sha|\\ge9$ & {fmt(n_sha1)} / {fmt(n_sha4)} / {fmt(n_sha9)} \\\\\n',
f'\\quad $\\prod c_p=1$ / $\\prod c_p\\ge5$ & {fmt(n_c1)} / {fmt(n_c5)} \\\\\n',
f'$N<100{{,}}000$ (paper 3) & {fmt(n_r0)} \\\\\n',
f'\\quad isogeny classes & {fmt(cls_r0)} \\\\\n',
f'\\quad $|\\Sha|=1$ & {fmt(n_r0_sha1)} \\\\\n',
f'\\quad $|\\Sha|=|T|=1$ & {fmt(n_r0_sha1T1)} \\\\\n\\bottomrule\n\\end{{tabular}}\n']
open(TAB+'/tab_a_subsets.tex','w').write(''.join(L)); log('DONE')


==> anc/scripts/03_paper3.py <==
"""(g) Paper-3 empirical section recomputed. Subsets (rank 0, N<100,000): R0 = all (267,565), S1 = |Sha|=1 (228,193), S11 = |Sha|=|T|=1 (109,944).
Conditioning on L(1): 'fine bins' = NB quantile bins of L(E,1) (NB=100 unless n<20,000, then max(10, n//200)), both variables demeaned within bin,
pooled Pearson correlation of the residuals; the v1 method (linear regression of a_p on L(1), residual correlated with Omega) is also given.
Bad primes excluded per prime (p ∤ N). SEs: curve-level bootstrap (bins fixed), B_BOOT reps, seed SEED. Channel decomposition uses the exact
rank-0 identity log Omega = log L + 2 log|T| - log prod c_p - log|Sha| (Reg=1), so Cov(a_p, log Omega | L) splits additively."""
import sys; sys.path.insert(0,'/path/to/WORK/papers_Q_v2/scratch')
from common import *
import json
from scipy import stats
SEED=20260926; B_BOOT=500
meta=load_meta(); AP=load_ap(np.float32); primes=load_primes()
rank=meta['rank'].values; N=meta.N.values; sha=meta.sha_r.values; cp=meta.cp.values; T=meta.tors.values; om=meta.om.values; L1=meta.L1.values; clsid=meta.clsid.values
R0=np.where((rank==0)&(N<100000))[0]; S1=R0[sha[R0]==1]; S11=S1[T[S1]==1]
SUB={'R0':R0,'S1':S1,'S11':S11}; log({k:len(v) for k,v in SUB.items()})
# identity check
dev=np.abs(np.log(om[R0])-(np.log(L1[R0])+2*np.log(T[R0])-np.log(cp[R0])-np.log(sha[R0].astype(float))))
log('max |log Omega - (log L + 2log T - log c - log Sha)| over R0:',dev.max(),'; n>1e-6:',(dev>1e-6).sum(),meta.label.values[R0][dev>1e-6][:5])
def nbins(n): return 100 if n>=20000 else max(10,n//200)
def bin_ids(x,nb): return np.digitize(x,np.quantile(x,np.linspace(0,1,nb+1)[1:-1]))
def demean(y,b,nb):
    s=np.bincount(b,weights=y,minlength=nb); c=np.bincount(b,minlength=nb); return y-(s/np.maximum(c,1))[b]
def corr_within(y,x,b,nb):
    yr=demean(y,b,nb); xr=demean(x,b,nb); return float((yr*xr).sum()/np.sqrt((yr*yr).sum()*(xr*xr).sum()))
def corr_v1(y,x,L):
    X=np.column_stack([np.ones(len(L)),L]); r=y-X@np.linalg.lstsq(X,y,rcond=None)[0]; return float(np.corrcoef(r,x)[0,1])
rng=np.random.default_rng(SEED)
def boot_corr(y,x,b,nb,B=B_BOOT):
    n=len(y); out=np.empty(B)
    for k in range(B):
        ii=rng.integers(0,n,n); out[k]=corr_within(y[ii],x[ii],b[ii],nb)
    return float(out.std(ddof=1))
# ---------- (g1) Corr(a_p, Omega | L bins), p<=97, three subsets ----------
rows=[]
for sname,S in SUB.items():
    for k in range(25):
        p=int(primes[k]); sel=S[N[S]%p!=0]; nb=nbins(len(sel)); b=bin_ids(L1[sel],nb); y=AP[sel,k].astype(np.float64); x=om[sel]
        c=corr_within(y,x,b,nb); se=boot_corr(y,x,b,nb,200); c1=corr_v1(y,x,L1[sel]); clog=corr_within(y,np.log(x),b,nb)
        rows.append(dict(subset=sname,p=p,n=len(sel),nbins=nb,corr_bins=c,se_boot=se,se_approx=1/np.sqrt(len(sel)),corr_v1_linear=c1,corr_bins_logOmega=clog))
    log(sname,'done g1')
g1=pd.DataFrame(rows); g1.to_csv(CSV+'/g1_corr_ap_omega_given_L.csv',index=False)
# C/sqrt(p) fit per subset: weighted LS (w=1/se^2), no intercept; SE from weights; r^2; chi^2
fits=[]
for sname in SUB:
    d=g1[g1.subset==sname]; c=d.corr_bins.values; se=d.se_boot.values; p=d.p.values.astype(float); w=1/se**2
    C=np.sum(w*c/np.sqrt(p))/np.sum(w/p); seC=np.sqrt(1/np.sum(w/p)); fitted=C/np.sqrt(p); r2=1-np.sum((c-fitted)**2)/np.sum((c-c.mean())**2)
    chi2=float(np.sum(((c-fitted)/se)**2)); seC_resid=float(np.sqrt(np.sum((c-fitted)**2)/(len(c)-1)/np.sum(1/p)))
    fits.append(dict(subset=sname,C=C,se_C=seC,se_C_resid=seC_resid,r2=r2,chi2=chi2,dof=len(c)-1,
                     corr_p3=float(d[d.p==3].corr_bins.iloc[0]),corr_p97=float(d[d.p==97].corr_bins.iloc[0]),corr_v1_p3=float(d[d.p==3].corr_v1_linear.iloc[0])))
    log(fits[-1])
pd.DataFrame(fits).to_csv(CSV+'/g1_C_fit.csv',index=False)
# ---------- (g2) conductor-window stability, mean over p<=13 ----------
wins=[(0,5000),(5000,15000),(15000,35000),(35000,65000),(65000,100000)]; wrows=[]
for sname,S in SUB.items():
    for lo,hi in wins:
        ww=S[(N[S]>=lo)&(N[S]<hi)]; vals=[]; boots=np.zeros(200)
        for k in range(6):
            p=int(primes[k]); sel=ww[N[ww]%p!=0]; nb=nbins(len(sel)); b=bin_ids(L1[sel],nb); y=AP[sel,k].astype(np.float64); x=om[sel]
            vals.append(corr_within(y,x,b,nb))
            n=len(sel); r2=np.random.default_rng(SEED+lo+k)
            for j in range(200):
                ii=r2.integers(0,n,n); boots[j]+=corr_within(y[ii],x[ii],b[ii],nb)/6
        wrows.append(dict(subset=sname,lo=lo,hi=hi,n_window=len(ww),mean_corr_p_le_13=float(np.mean(vals)),se_boot=float(boots.std(ddof=1)),corrs=np.round(vals,4).tolist()))
        log(wrows[-1])
g2=pd.DataFrame(wrows); g2.to_csv(CSV+'/g2_conductor_windows.csv',index=False)
# ---------- (g3) L(1)-decile sign-flip table at Sha=T=1, 3 ∤ N ----------
st=S11[N[S11]%3!=0]; dec=bin_ids(L1[st],10); drows=[]
y3=AP[st,1].astype(np.float64)
for d in range(10):
    ii=st[dec==d]; y=y3[dec==d]; xc=1/cp[ii]; xo=om[ii]; n=len(ii)
    bc=np.empty(B_BOOT); bo=np.empty(B_BOOT)
    for k in range(B_BOOT):
        jj=rng.integers(0,n,n); bc[k]=np.corrcoef(y[jj],xc[jj])[0,1]; bo[k]=np.corrcoef(y[jj],xo[jj])[0,1]
    drows.append(dict(decile=d+1,n=n,L_min=float(L1[ii].min()),L_median=float(np.median(L1[ii])),L_max=float(L1[ii].max()),corr_a3_invc=float(np.corrcoef(y,xc)[0,1]),se_invc=float(bc.std(ddof=1)),
                      corr_a3_omega=float(np.corrcoef(y,xo)[0,1]),se_omega=float(bo.std(ddof=1)),se_approx=1/np.sqrt(n),corr_a3_logc=float(np.corrcoef(y,np.log(cp[ii]))[0,1]),frac_c1=float((cp[ii]==1).mean())))
g3=pd.DataFrame(drows); g3.to_csv(CSV+'/g3_decile_sign_flip.csv',index=False); log(g3.round(4).to_string())
# also all-rank-0 version of the decile table (Sha,T free): Corr(a_3, log(1/c)) and Corr(a_3, log Omega) by decile
st2=R0[N[R0]%3!=0]; dec2=bin_ids(L1[st2],10); y32=AP[st2,1].astype(np.float64); d2rows=[]
for d in range(10):
    m=dec2==d; ii=st2[m]; y=y32[m]
    d2rows.append(dict(decile=d+1,n=int(m.sum()),L_median=float(np.median(L1[ii])),corr_a3_invc=float(np.corrcoef(y,1/cp[ii])[0,1]),corr_a3_omega=float(np.corrcoef(y,om[ii])[0,1]),
                       corr_a3_logc=float(np.corrcoef(y,np.log(cp[ii]))[0,1]),corr_a3_logomega=float(np.corrcoef(y,np.log(om[ii]))[0,1]),corr_a3_logsha=float(np.corrcoef(y,np.log(sha[ii].astype(float)))[0,1]),corr_a3_logT=float(np.corrcoef(y,np.log(T[ii]))[0,1])))
pd.DataFrame(d2rows).to_csv(CSV+'/g3_decile_sign_flip_allrank0.csv',index=False)
# ---------- (g4) channel decomposition ----------
def channels(S,k,nb=None,B=B_BOOT):
    p=int(primes[k]); sel=S[N[S]%p!=0]; n=len(sel); nb=nb or nbins(n); b=bin_ids(L1[sel],nb); y=AP[sel,k].astype(np.float64)
    V={'logL':np.log(L1[sel]),'logT2':2*np.log(T[sel]),'mlogc':-np.log(cp[sel]),'mlogSha':-np.log(sha[sel].astype(float)),'logOmega':np.log(om[sel])}
    def covs(ii):
        yr=demean(y[ii],b[ii],nb); out={}
        for nm,v in V.items(): out[nm]=float((yr*demean(v[ii],b[ii],nb)).mean())
        return out
    full=np.arange(n); c0=covs(full); tot=c0['logOmega']
    fr={nm:c0[nm]/tot for nm in ['logL','logT2','mlogc','mlogSha']}
    pc={nm:corr_within(y,V[nm],b,nb) for nm in V}
    bs={nm:np.empty(B) for nm in fr}
    for j in range(B):
        ii=rng.integers(0,n,n); c=covs(ii)
        for nm in fr: bs[nm][j]=c[nm]/c['logOmega']
    res=dict(p=p,n=n,nbins=nb,cov_logOmega=tot,partial_corr_logOmega=pc['logOmega'],partial_corr_logc=-pc['mlogc'],partial_corr_logT=pc['logT2'],partial_corr_logSha=-pc['mlogSha'],partial_corr_logL_within=pc['logL'])
    for nm in fr: res[f'frac_{nm}']=fr[nm]; res[f'frac_{nm}_lo']=float(np.quantile(bs[nm],0.025)); res[f'frac_{nm}_hi']=float(np.quantile(bs[nm],0.975))
    res['frac_sum_check']=sum(fr.values()); return res
crows=[]
for sname in ['R0','S1','S11']:
    for k in range(11):   # p<=31
        r=channels(SUB[sname],k); r['subset']=sname; crows.append(r); log(sname,'p',r['p'],'frac c',round(r['frac_mlogc'],3),'T',round(r['frac_logT2'],3),'Sha',round(r['frac_mlogSha'],3),'L',round(r['frac_logL'],3))
g4=pd.DataFrame(crows); g4.to_csv(CSV+'/g4_channel_decomposition.csv',index=False)
# v1's ratio at S11: Corr(a_3, 1/c | L bins)/Corr(a_3, Omega | L bins) for 10/50/100 bins (linear variables, as in v1 §5.1)
rat=[]
sel=S11[N[S11]%3!=0]; y=AP[sel,1].astype(np.float64)
for nb in [10,50,100,200]:
    b=bin_ids(L1[sel],nb); cc=corr_within(y,1/cp[sel],b,nb); co=corr_within(y,om[sel],b,nb); rat.append(dict(nbins=nb,corr_a3_invc=cc,corr_a3_omega=co,ratio=cc/co)); log(rat[-1])
pd.DataFrame(rat).to_csv(CSV+'/g4_v1_ratio_S11.csv',index=False)
# ---------- (g5) cross-validated regression: R_2 feature vs linear / quadratic / full trace basis ----------
A=AP[R0][:,:25].astype(np.float64); P=primes[:25].astype(np.float64)
R2=(-2*P[None,:]*((P[None,:]+1)**2+A**2)/(((P[None,:]+1)**2-A**2)**2)).sum(1)
Xlin=A; Xquad=np.column_stack([A,A**2])
cols=[]; 
for k in range(25):
    vals=np.unique(A[:,k])
    for v in vals[1:]: cols.append((A[:,k]==v).astype(np.float64))
Xfull=np.column_stack(cols); log('full trace basis columns:',Xfull.shape[1])
placebo=(A**4/P[None,:]**2).sum(1)   # a different nonlinear scalar summary, for comparison
targets={'log_tamagawa':np.log(cp[R0]),'log_sha':np.log(sha[R0].astype(float))}
def folds_by_group(groups,K=5,seed=SEED):
    u,inv=np.unique(groups,return_inverse=True); r=np.random.default_rng(seed); f=r.integers(0,K,len(u)); return f[inv]
def cv_mse(X,y,fold,K=5):
    mse=np.zeros(K); n=np.zeros(K)
    for k in range(K):
        tr=fold!=k; te=fold==k; Xt=np.column_stack([np.ones(tr.sum()),X[tr]]); beta=np.linalg.lstsq(Xt,y[tr],rcond=None)[0]
        pred=np.column_stack([np.ones(te.sum()),X[te]])@beta; mse[k]=np.mean((y[te]-pred)**2); n[k]=te.sum()
    return float(np.sum(mse*n)/n.sum())
def tstat_last(X,y):
    Xt=np.column_stack([np.ones(len(y)),X]); XtXi=np.linalg.inv(Xt.T@Xt); beta=XtXi@(Xt.T@y); r=y-Xt@beta; s2=r@r/(len(y)-Xt.shape[1]); return float(beta[-1]/np.sqrt(s2*XtXi[-1,-1]))
g5=[]
for gname,groups in [('conductor',N[R0]),('isogeny_class',clsid[R0])]:
    fold=folds_by_group(groups)
    for tname,y in targets.items():
        vary=float(y.var())
        for bname,Xb in [('linear25',Xlin),('linear+quadratic',Xquad),('full_trace_basis',Xfull)]:
            m0=cv_mse(Xb,y,fold); m1=cv_mse(np.column_stack([Xb,R2]),y,fold); mp=cv_mse(np.column_stack([Xb,placebo]),y,fold)
            t=tstat_last(np.column_stack([Xb,R2]),y)
            g5.append(dict(grouping=gname,target=tname,basis=bname,ncols=Xb.shape[1],cv_mse_base=m0,cv_mse_plus_R2=m1,mse_improve_pct=100*(m0-m1)/m0,dR2=(m0-m1)/vary,cvR2_base=1-m0/vary,t_R2_insample=t,
                           cv_mse_plus_placebo=mp,mse_improve_pct_placebo=100*(m0-mp)/m0))
            log(g5[-1])
pd.DataFrame(g5).to_csv(CSV+'/g5_crossval_R2.csv',index=False)
json.dump(dict(subsets={k:int(len(v)) for k,v in SUB.items()},identity_maxdev=float(dev.max()),fits=fits),open(CSV+'/g_summary.json','w'),indent=1,default=float)
log('DONE')


==> anc/scripts/03b_crossval.py <==
"""(g5) cross-validated regression test of paper 3 §5.1 (second-order adjoint response R_2 vs linear / quadratic / full trace basis).
Same definitions as 03_paper3.py (whose lstsq-based version was too slow for the 576-column one-hot basis); OLS via normal equations.
R0 = rank 0, N<100,000 (267,565 curves). Features from a_p at the 25 primes p<=97 (bad-prime a_p as stored: 0, +-1).
R_2 = sum_{p<=97} -2p[(p+1)^2+a_p^2]/((p+1)^2-a_p^2)^2 (v1's formula, summed over the 25 primes; v1 does not state the summation range).
Placebo = sum_p a_p^4/p^2 (another nonlinear scalar summary). Five-fold CV, folds = random assignment of distinct conductors (or isogeny
classes) to folds, seed SEED. Metric: pooled out-of-fold MSE; improvement % = 100 (MSE_base - MSE_aug)/MSE_base; dR2 = (MSE_base-MSE_aug)/Var(y)."""
import sys; sys.path.insert(0,'/path/to/WORK/papers_Q_v2/scratch')
from common import *
import json
SEED=20260926
meta=load_meta(); AP=load_ap(np.float32); primes=load_primes()
rank=meta['rank'].values; N=meta.N.values; sha=meta.sha_r.values; cp=meta.cp.values; clsid=meta.clsid.values
R0=np.where((rank==0)&(N<100000))[0]; A=AP[R0][:,:25].astype(np.float64); P=primes[:25].astype(np.float64)
R2=(-2*P[None,:]*((P[None,:]+1)**2+A**2)/(((P[None,:]+1)**2-A**2)**2)).sum(1); placebo=(A**4/P[None,:]**2).sum(1)
Xlin=A; Xquad=np.column_stack([A,A**2])
cols=[]
for k in range(25):
    for v in np.unique(A[:,k])[1:]: cols.append((A[:,k]==v).astype(np.float64))
Xfull=np.column_stack(cols); log('full trace basis columns:',Xfull.shape[1])
targets={'log_tamagawa':np.log(cp[R0]),'log_sha':np.log(sha[R0].astype(float))}
def folds_by_group(groups,K=5,seed=SEED):
    u,inv=np.unique(groups,return_inverse=True); r=np.random.default_rng(seed); return r.integers(0,K,len(u))[inv]
def fit_pred(Xtr,ytr,Xte):
    Xt=np.column_stack([np.ones(len(ytr)),Xtr]); G=Xt.T@Xt; b=Xt.T@ytr; beta=np.linalg.lstsq(G,b,rcond=None)[0]   # gram lstsq (pinv for empty one-hot levels)
    return np.column_stack([np.ones(len(Xte)),Xte])@beta
def cv_mse(X,y,fold,K=5):
    se=0.0
    for k in range(K):
        tr=fold!=k; te=fold==k; pred=fit_pred(X[tr],y[tr],X[te]); se+=np.sum((y[te]-pred)**2)
    return float(se/len(y))
def tstat_last(X,y):
    Xt=np.column_stack([np.ones(len(y)),X]); G=Xt.T@Xt; Gi=np.linalg.pinv(G); beta=Gi@(Xt.T@y); r=y-Xt@beta; s2=r@r/(len(y)-np.linalg.matrix_rank(G)); return float(beta[-1]/np.sqrt(s2*Gi[-1,-1]))
g5=[]
for gname,groups in [('conductor',N[R0]),('isogeny_class',clsid[R0])]:
    fold=folds_by_group(groups)
    for tname,y in targets.items():
        vary=float(y.var())
        for bname,Xb in [('linear25',Xlin),('linear+quadratic',Xquad),('full_trace_basis',Xfull)]:
            t0=time.time(); m0=cv_mse(Xb,y,fold); m1=cv_mse(np.column_stack([Xb,R2]),y,fold); mp=cv_mse(np.column_stack([Xb,placebo]),y,fold); t=tstat_last(np.column_stack([Xb,R2]),y)
            g5.append(dict(grouping=gname,target=tname,basis=bname,ncols=Xb.shape[1],cv_mse_base=m0,cv_mse_plus_R2=m1,mse_improve_pct=100*(m0-m1)/m0,dR2=(m0-m1)/vary,cvR2_base=1-m0/vary,t_R2_insample=t,
                           cv_mse_plus_placebo=mp,mse_improve_pct_placebo=100*(m0-mp)/m0,secs=round(time.time()-t0,1)))
            log(g5[-1])
pd.DataFrame(g5).to_csv(CSV+'/g5_crossval_R2.csv',index=False); log('DONE')


==> anc/scripts/03c_extra.py <==
"""Extras for (g): S1 decile table; decile-10 split; window counts by rank (to identify v1's n column); C fit on v1-method correlations."""
import sys; sys.path.insert(0,'/path/to/WORK/papers_Q_v2/scratch')
from common import *
import json
SEED=20260927
meta=load_meta(); AP=load_ap(np.float32); primes=load_primes()
rank=meta['rank'].values; N=meta.N.values; sha=meta.sha_r.values; cp=meta.cp.values; T=meta.tors.values; om=meta.om.values; L1=meta.L1.values
R0=np.where((rank==0)&(N<100000))[0]; S1=R0[sha[R0]==1]; S11=S1[T[S1]==1]
def bin_ids(x,nb): return np.digitize(x,np.quantile(x,np.linspace(0,1,nb+1)[1:-1]))
rng=np.random.default_rng(SEED)
def dectable(S,name,nb=10,B=500):
    st=S[N[S]%3!=0]; dec=bin_ids(L1[st],nb); y3=AP[st,1].astype(np.float64); rows=[]
    for d in range(nb):
        m=dec==d; ii=st[m]; y=y3[m]; xc=1/cp[ii]; xo=om[ii]; n=len(ii); bc=np.empty(B); bo=np.empty(B)
        for k in range(B):
            jj=rng.integers(0,n,n); bc[k]=np.corrcoef(y[jj],xc[jj])[0,1]; bo[k]=np.corrcoef(y[jj],xo[jj])[0,1]
        rows.append(dict(subset=name,decile=d+1,n=n,L_median=float(np.median(L1[ii])),corr_a3_invc=float(np.corrcoef(y,xc)[0,1]),se_invc=float(bc.std(ddof=1)),corr_a3_omega=float(np.corrcoef(y,xo)[0,1]),se_omega=float(bo.std(ddof=1)),
                         corr_a3_logc=float(np.corrcoef(y,np.log(cp[ii]))[0,1]),frac_c1=float((cp[ii]==1).mean()),mean_logc=float(np.log(cp[ii]).mean())))
    return rows
rows=dectable(S1,'S1')+dectable(R0,'R0')+dectable(S11,'S11')
pd.DataFrame(rows).to_csv(CSV+'/g3_decile_all_subsets.csv',index=False); log(pd.DataFrame(rows).round(3).to_string())
# decile 10 split into 20-iles 19,20 at S11
st=S11[N[S11]%3!=0]; v=bin_ids(L1[st],20); y3=AP[st,1].astype(np.float64); sp=[]
for d in [16,17,18,19]:
    m=v==d; ii=st[m]; y=y3[m]; sp.append(dict(vigintile=d+1,n=int(m.sum()),L_median=float(np.median(L1[ii])),corr_a3_invc=float(np.corrcoef(y,1/cp[ii])[0,1]),corr_a3_logc=float(np.corrcoef(y,np.log(cp[ii]))[0,1]),corr_a3_omega=float(np.corrcoef(y,om[ii])[0,1]),se_approx=1/np.sqrt(m.sum()),frac_c1=float((cp[ii]==1).mean())))
pd.DataFrame(sp).to_csv(CSV+'/g3_S11_top_vigintiles.csv',index=False); log(pd.DataFrame(sp).round(3).to_string())
# window counts by subset (which subset has n = 19K, 37K, 55K, 57K, 60K as in v1's table?)
wins=[(0,5000),(5000,15000),(15000,35000),(35000,65000),(65000,100000)]; wc=[]
for lo,hi in wins:
    w=(N>=lo)&(N<hi); wc.append(dict(lo=lo,hi=hi,all_ranks=int(w.sum()),rank0=int((w&(rank==0)).sum()),rank0_sha1=int((w&(rank==0)&(sha==1)).sum()),all_ranks_sha1=int((w&(sha==1)).sum()),
      rank0_3notdivN=int((w&(rank==0)&(N%3!=0)).sum()),rank0_sha1_3notdivN=int((w&(rank==0)&(sha==1)&(N%3!=0)).sum()),all_sha1_3notdivN=int((w&(sha==1)&(N%3!=0)).sum()),rank0_sha1_T1=int((w&(rank==0)&(sha==1)&(T==1)).sum())))
pd.DataFrame(wc).to_csv(CSV+'/g2_window_counts_by_subset.csv',index=False); log(pd.DataFrame(wc).to_string())
# C fit on v1-method (linear L regression) correlations, for comparison with v1's C=0.166 and the audit's 0.145
g1=pd.read_csv(CSV+'/g1_corr_ap_omega_given_L.csv'); fits=[]
for s in ['R0','S1','S11']:
    d=g1[g1.subset==s]; c=d.corr_v1_linear.values; p=d.p.values.astype(float); w=d.n.values.astype(float)   # weights ~ n = 1/se^2
    C=np.sum(w*c/np.sqrt(p))/np.sum(w/p); seC=np.sqrt(1/np.sum(w/p)); fitted=C/np.sqrt(p); r2=1-np.sum((c-fitted)**2)/np.sum((c-c.mean())**2)
    Cu=np.sum(c/np.sqrt(p))/np.sum(1/p)   # unweighted, as in the audit
    fits.append(dict(subset=s,C_v1method=C,se_C=seC,r2=r2,C_unweighted=Cu)); log(fits[-1])
pd.DataFrame(fits).to_csv(CSV+'/g1_C_fit_v1method.csv',index=False); log('DONE')


==> anc/scripts/13_decile_primes_cluster.py <==
"""Conditioned decile correlations at p <= 13 with isogeny-class-clustered bootstrap SEs.
Rank 0, N<1e5, p not dividing N; subsets R0, S1 (|Sha|=1), S11 (|Sha|=|T|=1); equal-count deciles of L(E,1); inside each decile both
variables are demeaned within 10 equal-count sub-bins of L(E,1) ("cond.").
Channels: Corr(a_p, 1/prod c_p) and Corr(a_p, Omega). SE: bootstrap over isogeny classes (a_p and L(E,1) are isogeny invariants),
300 replicates, sub-bin assignment fixed, implemented as multinomial class weights. Two-sided normal p-values (no
multiplicity correction). 2026-09-27; seed 20260928.
Output: data/csv/g3c_decile_primes_cluster.csv (p = 3: all deciles; p = 2, 5, 7, 11, 13: deciles 1 and 10)."""
import numpy as np, pandas as pd, sys, math
sys.path.insert(0,'.')
from common import *
meta=load_meta(); primes=list(load_primes())
AP=np.load(APD+'/ap_vectors.npy',mmap_mode='r')
N=meta.N.values; rank=meta['rank'].values; sha=meta.sha_r.values; T=meta.tors.values; cp=meta.cp.values; L1=meta.L1.values; om=meta.om.values; cls=meta.clsid.values
r0all=(rank==0)&(N<100000)
def bin_ids(x,nb): return np.digitize(x,np.quantile(x,np.linspace(0,1,nb+1)[1:-1]))
def wcorr(W,y,z,sb,nb=10):
    """W: R x n weights; returns R pooled correlations after weighted within-sub-bin demeaning."""
    B=np.zeros((len(y),nb)); B[np.arange(len(y)),sb]=1.0
    Sw=W@B; my=(W*y)@B/Sw; mz=(W*z)@B/Sw
    yr=y[None,:]-my@B.T; zr=z[None,:]-mz@B.T
    return (W*yr*zr).sum(1)/np.sqrt((W*yr*yr).sum(1)*(W*zr*zr).sum(1))
rng=np.random.default_rng(20260928); R=300; rows=[]
def cell(p,name,idx,dec,t):
    ap=AP_cache[p][t]; sb=bin_ids(L1[t],10); u,inv=np.unique(cls[t],return_inverse=True); G=len(u)
    one=np.ones((1,len(t)))
    counts=rng.multinomial(G,np.full(G,1.0/G),size=R); W=counts[:,inv].astype(float)
    out=dict(p=p,subset=name,decile=dec,n=len(t),classes=G,L_min=float(L1[t].min()),L_max=float(L1[t].max()))
    for ch,z in [('tam',1/cp[t]),('omega',om[t])]:
        c=float(wcorr(one,ap,z,sb)[0]); se=float(np.std(wcorr(W,ap,z,sb)))
        zz=c/se; pv=math.erfc(abs(zz)/math.sqrt(2))
        out.update({f'{ch}_cond':c,f'{ch}_se':se,f'{ch}_z':zz,f'{ch}_p':pv})
    out['tam_raw']=float(np.corrcoef(ap,1/cp[t])[0,1])
    rows.append(out)
AP_cache={}
for p in [2,3,5,7,11,13]:
    AP_cache[p]=np.asarray(AP[:,primes.index(p)]).astype(np.float64)
    R0=np.where(r0all&(N%p!=0))[0]
    subs={'R0':R0,'S1':R0[sha[R0]==1],'S11':R0[(sha[R0]==1)&(T[R0]==1)]}
    for name,idx in subs.items():
        d=bin_ids(L1[idx],10)
        decs=range(1,11) if p==3 else [1,10]
        for dec in decs: cell(p,name,idx,dec,idx[d==dec-1])
    print('p',p,'done'); sys.stdout.flush()
df=pd.DataFrame(rows); df.to_csv(CSV+'/g3c_decile_primes_cluster.csv',index=False)
print(df[['p','subset','decile','n','tam_raw','tam_cond','tam_se','tam_z','omega_cond','omega_se','omega_z']].to_string())


==> anc/scripts/14_decile_pattern_summary.py <==
"""Summary of the decile-1 / decile-10 pattern in csv/g3c_decile_primes_cluster.csv (Section 5.2 of the paper).
Reads only that file (no other input); prints the tables quoted in Section 5.2. Interpreter: python (3.11), numpy, pandas, scipy.
Usage:  python 14_decile_pattern_summary.py > ../outputs/14_decile_pattern_summary.out

"Predicted pattern" (v1's shape): conditioned correlation > 0 in decile 1 (smallest L(E,1)) and < 0 in decile 10 (largest).
Cells: prime p in {2,3,5,7,11,13} x subset {R0,S1,S11} x decile {1,10} x variable {1/prod c_p ('tam'), Omega ('omega')} = 72 tests.
The file holds 120 tests in all (p = 3 has all ten deciles). Bonferroni thresholds are two-sided at family-wise level 5%."""
import os, numpy as np, pandas as pd
from scipy.stats import norm
HERE = os.path.dirname(os.path.abspath(__file__))
g = pd.read_csv(os.path.join(HERE, '..', 'csv', 'g3c_decile_primes_cluster.csv'))
VARS = [('tam', '1/prod c_p'), ('omega', 'Omega')]
n_all = 2 * len(g)                                   # every row carries two tests
d110 = g[g.decile.isin([1, 10])].copy()
n_110 = 2 * len(d110)
z72 = norm.isf(0.05 / 2 / n_110); z120 = norm.isf(0.05 / 2 / n_all)
print(f'tests in file: {n_all}; decile-1/decile-10 tests: {n_110} (= 6 primes x 3 subsets x 2 deciles x 2 variables)')
print(f'two-sided Bonferroni thresholds at 5%: |z| > {z72:.3f} (family of {n_110}); |z| > {z120:.3f} (family of {n_all})')
print()
print('Per cell (value, isogeny-class bootstrap SE, z):')
print(f"{'p':>3} {'subset':>6} {'dec':>3} | {'1/prod c_p':>24} | {'Omega':>24}")
for _, r in d110.sort_values(['p', 'subset', 'decile']).iterrows():
    s = ' | '.join(f"{r[f'{v}_cond']:+.4f} +- {r[f'{v}_se']:.4f} ({r[f'{v}_z']:+.2f})" for v, _ in VARS)
    print(f'{r.p:>3} {r.subset:>6} {r.decile:>3} | {s}')
print()
print('Per prime: cells with the predicted sign (of 12); ranges; min |z| over the 12 cells; cells beyond each threshold')
for p in [2, 3, 5, 7, 11, 13]:
    d = d110[d110.p == p]
    vals = {dec: np.concatenate([d[d.decile == dec][f'{v}_cond'].values for v, _ in VARS]) for dec in (1, 10)}
    zs = {dec: np.concatenate([d[d.decile == dec][f'{v}_z'].values for v, _ in VARS]) for dec in (1, 10)}
    pred = int((vals[1] > 0).sum() + (vals[10] < 0).sum())
    allz = np.concatenate([zs[1], zs[10]])
    print(f'p={p:>2}: predicted sign in {pred}/12 cells; decile 1 values [{vals[1].min():+.4f}, {vals[1].max():+.4f}], z [{zs[1].min():+.2f}, {zs[1].max():+.2f}];'
          f' decile 10 values [{vals[10].min():+.4f}, {vals[10].max():+.4f}], z [{zs[10].min():+.2f}, {zs[10].max():+.2f}];'
          f' min |z| {np.abs(allz).min():.2f}; |z|>{z72:.2f}: {(np.abs(allz) > z72).sum()}; |z|>{z120:.2f}: {(np.abs(allz) > z120).sum()}')
print()
print('Per prime and subset: does the predicted pattern hold in all four cells (both deciles, both variables)?  [signs: dec1 tam, dec1 omega, dec10 tam, dec10 omega]')
for p in [2, 3, 5, 7, 11, 13]:
    for s in ['R0', 'S1', 'S11']:
        d = d110[(d110.p == p) & (d110.subset == s)].set_index('decile')
        sg = [d.loc[1, 'tam_cond'], d.loc[1, 'omega_cond'], d.loc[10, 'tam_cond'], d.loc[10, 'omega_cond']]
        zz = [d.loc[1, 'tam_z'], d.loc[1, 'omega_z'], d.loc[10, 'tam_z'], d.loc[10, 'omega_z']]
        ok = sg[0] > 0 and sg[1] > 0 and sg[2] < 0 and sg[3] < 0
        rev = sg[0] < 0 and sg[2] > 0
        print(f'p={p:>2} {s:>4}: holds={ok!s:5} reversed(1/prod c_p)={rev!s:5} z = ' + ', '.join(f'{x:+.2f}' for x in zz))
print()
print('Cells at p = 7 and p = 11 beyond the thresholds:')
for p in [7, 11]:
    for s in ['R0', 'S1', 'S11']:
        d = d110[(d110.p == p) & (d110.subset == s)]
        zz = np.concatenate([d[f'{v}_z'].values for v, _ in VARS])
        print(f'p={p:>2} {s:>4}: |z| > {z72:.2f}: {(np.abs(zz) > z72).sum()}/4; |z| > {z120:.2f}: {(np.abs(zz) > z120).sum()}/4; min |z| {np.abs(zz).min():.2f}')
d711 = d110[d110.p.isin([7, 11])]
zz = np.concatenate([d711[f'{v}_z'].values for v, _ in VARS])
npred = sum(int(((d711[f'{v}_cond'] > 0) & (d711.decile == 1)).sum() + ((d711[f'{v}_cond'] < 0) & (d711.decile == 10)).sum()) for v, _ in VARS)
print(f'p in {{7, 11}}, all 24 cells: predicted sign in {npred}/24;'
      f' min |z| {np.abs(zz).min():.2f}; |z| > {z72:.2f}: {(np.abs(zz) > z72).sum()}/24; |z| > {z120:.2f}: {(np.abs(zz) > z120).sum()}/24')
for s in ['R0']:
    d = d711[d711.subset == s]; zz = np.concatenate([d[f'{v}_z'].values for v, _ in VARS])
    print(f'p in {{7, 11}}, {s} only (8 cells): min |z| {np.abs(zz).min():.2f}; |z| > {z72:.2f}: {(np.abs(zz) > z72).sum()}/8; |z| > {z120:.2f}: {(np.abs(zz) > z120).sum()}/8')
print()
print('Nesting: R0 contains S1 contains S11; the deciles are recomputed for each prime after excluding p | N; on S11, Omega = L(E,1)/prod c_p,')
print('so within a sub-bin of L(E,1) the two variables nearly coincide. The cells are therefore not independent tests.')
print()
print('Rows of the table in Section 5.2 (value, z in parentheses), p = 7 and 11:')
for p in [7, 11]:
    for dec in [1, 10]:
        cells = []
        for s in ['R0', 'S1', 'S11']:
            r = d110[(d110.p == p) & (d110.subset == s) & (d110.decile == dec)].iloc[0]
            for v, _ in VARS:
                cells.append(f"${r[f'{v}_cond']:+.3f}$ $({r[f'{v}_z']:+.1f})$")
        print(f'{p} & {dec} & ' + ' & '.join(cells) + r' \\')


==> anc/scripts/15_windows_v1method.py <==
"""Conductor windows under v1's method (Section 5.1 of the paper, request: the S1 series comparable with v1's Section 3.3 table).
For each subset (R0, S1, S11) and conductor window, the mean over p <= 13 of
  (i)  the fine-bin correlation Corr(a_p, Omega | L(E,1) bins) -- a control that must reproduce csv/g2_conductor_windows.csv, and
  (ii) the v1-method correlation: a_p regressed linearly on L(E,1) (with intercept) inside the window, residual correlated with Omega.
Rank 0, N < 1e5, curves with p | N excluded at each p. SEs: curve bootstrap (200 replicates, bins fixed for (i), regression refitted for (ii)),
drawn with the same generator and seeds as the window block of 03_paper3.py, so the control SEs match g2 exactly; both statistics are
computed on the same resamples. Curve bootstraps understate the uncertainty (a_p and L(E,1) are isogeny invariants).
Interpreter: python 3.11 (numpy, pandas). The trace matrix is memory-mapped; only the six columns p <= 13 are read (peak RSS < 1.5 GB).
Run from WORK/papers_Q_v2/scratch after the placeholder substitution described in README.md. Output: data/csv/g2b_windows_v1method.csv."""
import sys; sys.path.insert(0, '/path/to/WORK/papers_Q_v2/scratch')
from common import *
SEED = 20260926
meta = load_meta(); primes = load_primes()
AP = np.load(APD + '/ap_vectors.npy', mmap_mode='r')
A6 = np.asarray(AP[:, :6]).astype(np.float64)                 # p = 2, 3, 5, 7, 11, 13
rank = meta['rank'].values; N = meta.N.values; sha = meta.sha_r.values; T = meta.tors.values; om = meta.om.values; L1 = meta.L1.values
R0 = np.where((rank == 0) & (N < 100000))[0]; S1 = R0[sha[R0] == 1]; S11 = S1[T[S1] == 1]
SUB = {'R0': R0, 'S1': S1, 'S11': S11}
def nbins(n): return 100 if n >= 20000 else max(10, n // 200)
def bin_ids(x, nb): return np.digitize(x, np.quantile(x, np.linspace(0, 1, nb + 1)[1:-1]))
def demean(y, b, nb):
    s = np.bincount(b, weights=y, minlength=nb); c = np.bincount(b, minlength=nb); return y - (s / np.maximum(c, 1))[b]
def corr_within(y, x, b, nb):
    yr = demean(y, b, nb); xr = demean(x, b, nb); return float((yr * xr).sum() / np.sqrt((yr * yr).sum() * (xr * xr).sum()))
def corr_v1(y, x, L):
    X = np.column_stack([np.ones(len(L)), L]); r = y - X @ np.linalg.lstsq(X, y, rcond=None)[0]; return float(np.corrcoef(r, x)[0, 1])
wins = [(0, 5000), (5000, 15000), (15000, 35000), (35000, 65000), (65000, 100000)]
rows = []
for sname, S in SUB.items():
    for lo, hi in wins:
        ww = S[(N[S] >= lo) & (N[S] < hi)]; fb = []; v1 = []; bfb = np.zeros(200); bv1 = np.zeros(200)
        for k in range(6):
            p = int(primes[k]); sel = ww[N[ww] % p != 0]; nb = nbins(len(sel)); b = bin_ids(L1[sel], nb)
            y = A6[sel, k]; x = om[sel]; L = L1[sel]
            fb.append(corr_within(y, x, b, nb)); v1.append(corr_v1(y, x, L))
            n = len(sel); r2 = np.random.default_rng(SEED + lo + k)
            for j in range(200):
                ii = r2.integers(0, n, n)
                bfb[j] += corr_within(y[ii], x[ii], b[ii], nb) / 6; bv1[j] += corr_v1(y[ii], x[ii], L[ii]) / 6
        rows.append(dict(subset=sname, lo=lo, hi=hi, n_window=len(ww), fine_bins_mean_p_le_13=float(np.mean(fb)), fine_bins_se=float(bfb.std(ddof=1)),
                         v1method_mean_p_le_13=float(np.mean(v1)), v1method_se=float(bv1.std(ddof=1)),
                         fine_bins_corrs=np.round(fb, 4).tolist(), v1method_corrs=np.round(v1, 4).tolist()))
        log(rows[-1])
out = pd.DataFrame(rows); out.to_csv(CSV + '/g2b_windows_v1method.csv', index=False)
g2 = pd.read_csv(CSV + '/g2_conductor_windows.csv')            # written by 03_paper3.py (shipped as csv/g2_conductor_windows.csv)
m = out.merge(g2, on=['subset', 'lo', 'hi'])
log('control: max |fine-bin mean - g2| =', float(np.abs(m.fine_bins_mean_p_le_13 - m.mean_corr_p_le_13).max()),
    '; max |fine-bin SE - g2 SE| =', float(np.abs(m.fine_bins_se - m.se_boot).max()), '; n_window equal:', bool((m.n_window_x == m.n_window_y).all()))
print(out[['subset', 'lo', 'hi', 'n_window', 'fine_bins_mean_p_le_13', 'fine_bins_se', 'v1method_mean_p_le_13', 'v1method_se']].round(4).to_string())
log('DONE')


==> anc/scripts/16_chi2_cluster.py <==
"""Section 5.1: chi^2 of the C/sqrt(p) fit with isogeny-class standard errors and with the full cross-prime covariance.
Statistic: the fine-bin correlation Corr(a_p, Omega | L(E,1) bins) at the 25 primes p <= 97 (as in 03_paper3.py; bins fixed, computed on
the full sample; at each p the curves with p | N are excluded). Point estimates must reproduce csv/g1_corr_ap_omega_given_L.csv (control).
Bootstrap over isogeny classes: R = 300 replicates; in each, the classes of the subset are drawn with replacement (multinomial counts),
every curve gets its class's count as weight, and the SAME weights are used at all 25 primes, so the replicates give the joint
25 x 25 covariance Sigma. Reported per subset:
  (a) WLS fit c_p = C/sqrt(p) with weights 1/se_p^2 from the class bootstrap, and its chi^2 on 24 d.o.f.;
  (b) GLS fit with the full Sigma: C = (x' S^-1 c)/(x' S^-1 x), x_p = 1/sqrt(p), chi^2 = r' S^-1 r on 24 d.o.f.
Sigma is estimated from 300 replicates, so S^-1 is biased upward by about (R-1)/(R-25-2) = 1.10; the GLS chi^2 is also printed after
multiplying by (R-27)/(R-1), the usual debiasing factor for the inverse of a sample covariance, as a sensitivity check.
Interpreter: python 3.11 (numpy, pandas). Trace matrix memory-mapped, 25 columns read (peak RSS about 1.5 GB). Seed 20261008.
Run from WORK/papers_Q_v2/scratch after the placeholder substitution described in README.md. Output: data/csv/g1c_chi2_cluster.csv."""
import sys; sys.path.insert(0, '/path/to/WORK/papers_Q_v2/scratch')
from common import *
SEED = 20261008; R = 300
meta = load_meta(); primes = load_primes()[:25]
AP = np.load(APD + '/ap_vectors.npy', mmap_mode='r')
A25 = np.asarray(AP[:, :25]).astype(np.float64)
rank = meta['rank'].values; N = meta.N.values; sha = meta.sha_r.values; T = meta.tors.values; om = meta.om.values; L1 = meta.L1.values; cls = meta.clsid.values
R0 = np.where((rank == 0) & (N < 100000))[0]; S1 = R0[sha[R0] == 1]; S11 = S1[T[S1] == 1]
SUB = {'R0': R0, 'S1': S1, 'S11': S11}
def nbins(n): return 100 if n >= 20000 else max(10, n // 200)
def bin_ids(x, nb): return np.digitize(x, np.quantile(x, np.linspace(0, 1, nb + 1)[1:-1]))
def wcorr(y, x, b, nb, w):
    sw = np.bincount(b, weights=w, minlength=nb); sw = np.maximum(sw, 1e-300)
    yr = y - (np.bincount(b, weights=w * y, minlength=nb) / sw)[b]; xr = x - (np.bincount(b, weights=w * x, minlength=nb) / sw)[b]
    return float((w * yr * xr).sum() / np.sqrt((w * yr * yr).sum() * (w * xr * xr).sum()))
g1 = pd.read_csv(CSV + '/g1_corr_ap_omega_given_L.csv')        # written by 03_paper3.py (shipped as csv/g1_corr_ap_omega_given_L.csv)
rng = np.random.default_rng(SEED); x = 1 / np.sqrt(primes.astype(float)); rows = []; percell = []
for sname, S in SUB.items():
    u, inv = np.unique(cls[S], return_inverse=True); G = len(u)
    cells = []
    for k in range(25):
        p = int(primes[k]); m = N[S] % p != 0; sel = S[m]; nb = nbins(len(sel)); b = bin_ids(L1[sel], nb)
        cells.append((m, A25[sel, k], om[sel], b, nb))
    c = np.array([wcorr(y, z, b, nb, np.ones(len(y))) for (m, y, z, b, nb) in cells])
    ref = g1[g1.subset == sname].sort_values('p').corr_bins.values
    log(sname, 'control: max |c - g1.corr_bins| =', float(np.abs(c - ref).max()))
    B = np.empty((R, 25))
    for j in range(R):
        w_cls = rng.multinomial(G, np.full(G, 1.0 / G)).astype(float); w = w_cls[inv]
        B[j] = [wcorr(y, z, b, nb, w[m]) for (m, y, z, b, nb) in cells]
    Sig = np.cov(B, rowvar=False); se = np.sqrt(np.diag(Sig))
    wt = 1 / se ** 2; Cw = np.sum(wt * c * x) / np.sum(wt * x * x); chi_w = float(np.sum(((c - Cw * x) / se) ** 2))
    Si = np.linalg.inv(Sig); Cg = float(x @ Si @ c / (x @ Si @ x)); r = c - Cg * x; chi_g = float(r @ Si @ r)
    se_curve = g1[g1.subset == sname].sort_values('p').se_boot.values
    rows.append(dict(subset=sname, classes=G, R=R, C_wls_class=Cw, chi2_wls_class=chi_w, C_gls_full=Cg, chi2_gls_full=chi_g,
                     chi2_gls_full_hartlap=chi_g * (R - 25 - 2) / (R - 1), dof=24, se_ratio_class_over_curve_min=float((se / se_curve).min()),
                     se_ratio_class_over_curve_max=float((se / se_curve).max()), se_ratio_class_over_curve_mean=float((se / se_curve).mean())))
    for k in range(25): percell.append(dict(subset=sname, p=int(primes[k]), corr_bins=c[k], se_class=se[k], se_curve=se_curve[k]))
    log(rows[-1])
pd.DataFrame(rows).to_csv(CSV + '/g1c_chi2_cluster.csv', index=False)
pd.DataFrame(percell).to_csv(CSV + '/g1c_se_class_by_prime.csv', index=False)
print(pd.DataFrame(rows).round(3).to_string()); log('DONE')


==> anc/scripts/check_top_decile.py <==
"""Consistency check: is the decile-10 sign flip of Corr(a_3, 1/prod c_p) at S11 a within-bin L(1) effect?
Recompute Corr in decile 10 with residuals demeaned within k sub-bins of L(1), k=1,2,4,10,20; also for the whole S11 with 10/20/100 bins."""
import numpy as np, pandas as pd, sys
sys.path.insert(0,'.')
from common import *
meta=load_meta(); primes=load_primes(); assert primes[1]==3
AP=np.load(APD+'/ap_vectors.npy',mmap_mode='r'); a3=np.asarray(AP[:,1]).astype(np.float64)
N=meta.N.values; rank=meta['rank'].values; sha=meta.sha_r.values; T=meta.tors.values
cp=meta.cp.values
om=meta.om.values
L1=meta.L1.values
print(meta.columns.tolist())
R0=np.where((rank==0)&(N<100000))[0]; S11=R0[(sha[R0]==1)&(T[R0]==1)]; st=S11[N[S11]%3!=0]
print('S11, 3∤N:',len(st))
def bin_ids(x,nb): return np.digitize(x,np.quantile(x,np.linspace(0,1,nb+1)[1:-1]))
def pooled_corr(y,z,b):
    yr=y.copy(); zr=z.copy()
    for k in np.unique(b):
        m=b==k; yr[m]-=y[m].mean(); zr[m]-=z[m].mean()
    return np.corrcoef(yr,zr)[0,1]
dec=bin_ids(L1[st],10); top=st[dec==9]; y=a3[top]; ic=1/cp[top]; o=om[top]; l=np.log(L1[top])
print('decile 10: n=%d, L range [%.2f, %.1f], log-range %.2f'%(len(top),L1[top].min(),L1[top].max(),np.log(L1[top].max()/L1[top].min())))
print('raw Corr(a3,1/c)=%.4f  Corr(a3,Omega)=%.4f  Corr(a3,logL)=%.4f  Corr(1/c,logL)=%.4f  Corr(Omega,logL)=%.4f'%(np.corrcoef(y,ic)[0,1],np.corrcoef(y,o)[0,1],np.corrcoef(y,l)[0,1],np.corrcoef(ic,l)[0,1],np.corrcoef(o,l)[0,1]))
for k in [2,4,10,20,50]:
    b=bin_ids(L1[top],k)
    print('decile 10, demeaned within %2d sub-bins: Corr(a3,1/c)=%+.4f  Corr(a3,Omega)=%+.4f  (SE≈%.3f)'%(k,pooled_corr(y,ic,b),pooled_corr(y,o,b),1/np.sqrt(len(top))))
# linear residualisation on log L inside decile 10
X=np.c_[np.ones(len(top)),l]; beta=np.linalg.lstsq(X,y,rcond=None)[0]; yr=y-X@beta; beta2=np.linalg.lstsq(X,ic,rcond=None)[0]; icr=ic-X@beta2
print('decile 10, both residualised on log L (linear): Corr=%+.4f'%np.corrcoef(yr,icr)[0,1])
# bootstrap SE for the 20-sub-bin version
rng=np.random.default_rng(1); vals=[]
b=bin_ids(L1[top],20)
for r in range(300):
    idx=rng.integers(0,len(top),len(top)); vals.append(pooled_corr(y[idx],ic[idx],b[idx]))
print('bootstrap SE (20 sub-bins): %.4f'%np.std(vals))
# whole S11: pooled corr with 10/20/100 bins, top-bin contributions
for nb in [10,20,100]:
    b=bin_ids(L1[st],nb); print('S11 pooled Corr(a3,1/c) with %3d bins: %+.4f ; top bin alone: %+.4f (n=%d)'%(nb,pooled_corr(a3[st],1/cp[st],b),np.corrcoef(a3[st][b==nb-1],1/cp[st][b==nb-1])[0,1],(b==nb-1).sum()))
# same on all rank 0 for reference
st0=R0[N[R0]%3!=0]; dec0=bin_ids(L1[st0],10); top0=st0[dec0==9]
for k in [1,10]:
    b=bin_ids(L1[top0],k) if k>1 else np.zeros(len(top0),int)
    print('R0 decile 10 (n=%d), %d sub-bins: Corr(a3,1/c)=%+.4f Corr(a3,Omega)=%+.4f'%(len(top0),k,pooled_corr(a3[top0],1/cp[top0],b),pooled_corr(a3[top0],om[top0],b)))
# --- additions: top-1% bin with linear log L residualisation; S1 and R0 deciles with sub-bin demeaning
def lin_resid_corr(y,z,l):
    X=np.c_[np.ones(len(l)),l]
    ry=y-X@np.linalg.lstsq(X,y,rcond=None)[0]; rz=z-X@np.linalg.lstsq(X,z,rcond=None)[0]
    return np.corrcoef(ry,rz)[0,1]
b=bin_ids(L1[st],100); tp=st[b==99]
print('S11 top 1%% bin: n=%d L range [%.2f, %.1f]; raw Corr(a3,1/c)=%+.4f; lin-resid on log L: %+.4f; 5 sub-bins: %+.4f; Corr(a3,logL)=%+.3f'%(len(tp),L1[tp].min(),L1[tp].max(),np.corrcoef(a3[tp],1/cp[tp])[0,1],lin_resid_corr(a3[tp],1/cp[tp],np.log(L1[tp])),pooled_corr(a3[tp],1/cp[tp],bin_ids(L1[tp],5)),np.corrcoef(a3[tp],np.log(L1[tp]))[0,1]))
S1=R0[sha[R0]==1]; s1=S1[N[S1]%3!=0]; d1=bin_ids(L1[s1],10)
print('S1 (3∤N) n=%d'%len(s1))
for dd in range(10):
    t=s1[d1==dd]; bb=bin_ids(L1[t],10)
    print('S1 decile %2d n=%d raw Corr(a3,1/c)=%+.4f  10-sub-bin=%+.4f  lin-resid=%+.4f'%(dd+1,len(t),np.corrcoef(a3[t],1/cp[t])[0,1],pooled_corr(a3[t],1/cp[t],bb),lin_resid_corr(a3[t],1/cp[t],np.log(L1[t]))))
for dd in range(10):
    t=st[dec==dd] if False else st[bin_ids(L1[st],10)==dd]; bb=bin_ids(L1[t],10)
    print('S11 decile %2d raw=%+.4f  10-sub-bin=%+.4f  lin-resid=%+.4f'%(dd+1,np.corrcoef(a3[t],1/cp[t])[0,1],pooled_corr(a3[t],1/cp[t],bb),lin_resid_corr(a3[t],1/cp[t],np.log(L1[t]))))
# --- R0 decile 1 robustness, and bootstrap SE for S1 decile 1
d0=bin_ids(L1[st0],10); t=st0[d0==0]; bb=bin_ids(L1[t],10)
print('R0 decile 1 n=%d raw=%+.4f 10-sub-bin=%+.4f lin-resid=%+.4f'%(len(t),np.corrcoef(a3[t],1/cp[t])[0,1],pooled_corr(a3[t],1/cp[t],bb),lin_resid_corr(a3[t],1/cp[t],np.log(L1[t]))))
t=s1[d1==0]; bb=bin_ids(L1[t],10); rng=np.random.default_rng(2); v=[]
for r in range(300):
    i=rng.integers(0,len(t),len(t)); v.append(pooled_corr(a3[t][i],1/cp[t][i],bb[i]))
print('S1 decile 1 sub-binned %+.4f bootstrap SE %.4f'%(pooled_corr(a3[t],1/cp[t],bb),np.std(v)))


==> anc/scripts/common.py <==
"""Shared loader for papers_Q_v2/data recomputation. Interpreter: python (3.11).
Inputs (read-only): audit parquet of Cremona ecdata allbsd; a_p vectors (657,396 x 500 int16, primes 2..3571) from elliptic-data.
Derived metadata cached in scratch/cache/meta100k.parquet (discriminant sign, isogeny class id, curve number)."""
import numpy as np, pandas as pd, os, time, sys
ROOT='/path/to/WORK/papers_Q_v2'
AUD='/path/to/WORK/audit/q_data'
APD='/path/to/WORK/elliptic-data'
CACHE=ROOT+'/scratch/cache'; TAB=ROOT+'/data/tables'; CSV=ROOT+'/data/csv'; FIG=ROOT+'/data/figures'
for d in (CACHE,TAB,CSV,FIG): os.makedirs(d,exist_ok=True)
DATE='2026-09-26'
def log(*a):
    print(time.strftime('%H:%M:%S'),*a); sys.stdout.flush()
def disc_sign(a):
    a1,a2,a3,a4,a6=eval(a); b2=a1*a1+4*a2; b4=2*a4+a1*a3; b6=a3*a3+4*a6; b8=a1*a1*a6+4*a2*a6-a1*a3*a4+a2*a3*a3-a4*a4
    return 1 if (-b2*b2*b8-8*b4**3-27*b6*b6+9*b2*b4*b6)>0 else -1
def load_all_ecdata():
    return pd.read_parquet(AUD+'/ecdata_allbsd.parquet')
def load_meta():
    f=CACHE+'/meta100k.parquet'
    if os.path.exists(f): return pd.read_parquet(f)
    ec=load_all_ecdata(); meta=ec[ec.N<100000].reset_index(drop=True)
    lab=pd.read_csv(APD+'/ap_metadata.csv',usecols=['label']).label.values
    assert (lab==meta.label.values).all(), 'row order of ap_vectors must equal ecdata order (audit 02 verified this)'
    meta['dsign']=[disc_sign(a) for a in meta.ainvs.values]
    meta['clsid']=pd.factorize(meta.N.astype(str)+meta.cls)[0]
    meta['sha_r']=np.round(meta.sha).astype(int)
    meta.to_parquet(f,index=False); return meta
def load_ap(dtype=np.float32):
    return np.load(APD+'/ap_vectors.npy').astype(dtype)
def load_primes():
    return np.load(APD+'/ap_primes.npy').astype(np.int64)
def provenance(script, inputs, seed, extra=''):
    return f'% provenance: {script}; inputs: {inputs}; seed: {seed}; date: {DATE}{"; "+extra if extra else ""}\n'


==> anc/scripts/make_inputs.py <==
"""Rebuild, from the shipped CSV.gz inputs, the file layout that the pipeline scripts expect.
Usage:  python make_inputs.py /path/to/WORK  [ap_classreps_500.csv.gz [more class files ...]]
Creates WORK/audit/q_data/ecdata_allbsd.parquet   (all 3,064,705 curves; full BSD columns for N < 1e5, counts-only columns
                                                     N, cls, num, rank, tors, sha for N >= 1e5 -- enough for the class counts)
        WORK/elliptic-data/ap_metadata.csv         (657,396 rows in ecdata order: label, conductor, rank, torsion_order,
                                                     tamagawa_product, sha_an, real_period, root_number = (-1)^rank)
        WORK/elliptic-data/ap_primes.npy           (the first 500 primes, 2..3571)
        WORK/elliptic-data/ap_vectors.npy          (657,396 x 500 int16; only if the regenerated class-representative matrix of
                                                     regen_ap.py is given: rows are copied to every curve of the class, which is
                                                     exact because isogenous curves have the same L-series)
        WORK/papers_Q_v2/{scratch,scratch/cache,data/csv,data/tables,data/figures}
Floats are read with float_precision='round_trip' (exact). Interpreter: python 3.11, numpy, pandas, pyarrow."""
import sys, os, hashlib, numpy as np, pandas as pd
W=sys.argv[1]; HERE=os.path.dirname(os.path.abspath(__file__)); INP=os.path.join(HERE,'..','inputs')
for d in ['audit/q_data','elliptic-data','papers_Q_v2/scratch/cache','papers_Q_v2/data/csv','papers_Q_v2/data/tables','papers_Q_v2/data/figures']:
    os.makedirs(os.path.join(W,d),exist_ok=True)
rt=dict(float_precision='round_trip')
allc=pd.read_csv(os.path.join(INP,'ecdata_all_counts.csv.gz'),dtype={'cls':str})
sub=pd.read_csv(os.path.join(INP,'ecdata_N_lt_1e5.csv.gz'),dtype={'cls':str},**rt)
hi=allc[allc.N>=100000].rename(columns={'sha_rounded':'sha'}); hi['sha']=hi.sha.astype(float)
ec=pd.concat([sub,hi],ignore_index=True,sort=False)
ec['label']=ec.N.astype(str)+ec.cls+ec.num.astype(str); ec['sha_str']=ec.sha.map(lambda v: '%g'%v)
assert len(ec)==3064705 and (ec.N.values[:len(sub)]<100000).all()
ec.to_parquet(os.path.join(W,'audit/q_data/ecdata_allbsd.parquet'),index=False)
m=pd.DataFrame({'label':ec.label.values[:len(sub)],'conductor':sub.N.values,'rank':sub['rank'].values,'torsion_order':sub.tors.values,
                'tamagawa_product':sub.cp.values,'sha_an':np.round(sub.sha.values).astype(int),'real_period':sub.om.values,
                'root_number':np.where(sub['rank'].values%2==0,1,-1)})
m.to_csv(os.path.join(W,'elliptic-data/ap_metadata.csv'),index=False)
P=[]; n=2
while len(P)<500:
    if all(n%q for q in P if q*q<=n): P.append(n)
    n+=1
np.save(os.path.join(W,'elliptic-data/ap_primes.npy'),np.array(P,dtype=np.int64))
if len(sys.argv)>2:
    R=pd.concat([pd.read_csv(f,dtype={'cls':str}) for f in sys.argv[2:]],ignore_index=True).drop_duplicates(subset=['N','cls'])
    key=sub.N.astype(str)+'_'+sub.cls; rk=R.N.astype(str)+'_'+R.cls
    idx=pd.Index(rk).get_indexer(key); assert (idx>=0).all()
    A=R[[c for c in R.columns if c.startswith('a')]].values.astype(np.int16)[idx]
    assert A.shape==(657396,500)
    h=hashlib.sha256(np.ascontiguousarray(A.astype('<i2')).tobytes()).hexdigest()
    want=open(os.path.join(INP,'CHECKSUMS.txt')).read().split('\n')[1].strip()
    print('sha256 of the expanded trace matrix', 'MATCHES' if h==want else 'DIFFERS from', 'the matrix used for the paper')
    np.save(os.path.join(W,'elliptic-data/ap_vectors.npy'),A)
print('inputs written under',W)


==> anc/scripts/regen_ap.py <==
"""Regenerate the Frobenius traces a_p, p = the first 500 primes (2..3571), for the 437,226 isogeny-class representatives
(curve number 1) of the curves with N < 1e5, with PARI/GP's ellap, from the a-invariants in ../inputs/ecdata_N_lt_1e5.csv.gz.
At p | N ellap returns the trace of the reduced curve (0 or +-1), which is what the paper's stored matrix holds.

Usage:  python regen_ap.py OUT.csv.gz [nproc] [--skip DONE1.csv.gz [DONE2.csv.gz ...]]
        (needs `gp` on the PATH; each chunk of 2,000 curves is one gp process; chunks run in parallel and are written as they
        finish, in any order; a chunk whose gp run fails or exceeds 30 minutes is retried up to 3 times.  --skip omits the classes
        already present in earlier output files, so an interrupted run can be completed.)
Measured (2026-09-27, 20-core Mac, 18 gp processes): 42 min for 335,986 classes plus 17.5 min for the remaining 101,240, i.e.
about one hour of wall time for all 437,226 classes; the output is about 250 MB (CSV.gz).
Then:   python make_inputs.py /path/to/WORK OUT.csv.gz [DONE1.csv.gz ...]   (expands to all curves and checks the SHA-256 in
        ../inputs/CHECKSUMS.txt)."""
import sys, os, subprocess, tempfile, gzip, zlib, concurrent.futures as cf, pandas as pd
HERE=os.path.dirname(os.path.abspath(__file__))

def primes(k):
    P=[]; n=2
    while len(P)<k:
        if all(n%q for q in P if q*q<=n): P.append(n)
        n+=1
    return P

def run(chunk):
    lab,ai=chunk
    for attempt in range(3):
        try:
            with tempfile.TemporaryDirectory() as d:
                gpf=os.path.join(d,'a.gp'); out=os.path.join(d,'a.txt')
                with open(gpf,'w') as f:
                    f.write('P=primes(500);\nL=['+','.join(ai)+'];\n')
                    f.write('for(i=1,#L,E=ellinit(L[i]);v=vector(500,j,ellap(E,P[j]));write1("%s",i);for(j=1,500,write1("%s",",",v[j]));write("%s",""));\nquit;\n'%(out,out,out))
                subprocess.run(['gp','-q','-s','256M',gpf],check=True,stdout=subprocess.DEVNULL,timeout=1800)
                rows=[l.strip().split(',')[1:] for l in open(out)]
            if len(rows)!=len(ai) or any(len(r)!=500 for r in rows): raise RuntimeError('incomplete gp output')
            return [lab[i]+','+','.join(r) for i,r in enumerate(rows)]
        except Exception as e:
            err=e
    raise RuntimeError('chunk failed three times: %r'%(err,))

def done_keys(path):
    """Keys N,cls of the complete rows of an earlier output file (also works on a truncated gzip stream)."""
    raw=open(path,'rb').read(); t=zlib.decompressobj(16+zlib.MAX_WBITS).decompress(raw).decode()
    return {','.join(l.split(',')[:2]) for l in t.split('\n')[1:] if l.count(',')==501}

if __name__=='__main__':
    args=sys.argv[1:]; skip=[]
    if '--skip' in args:
        k=args.index('--skip'); skip=args[k+1:]; args=args[:k]
    out=args[0]; npr=int(args[1]) if len(args)>1 else os.cpu_count()
    s=pd.read_csv(os.path.join(HERE,'..','inputs','ecdata_N_lt_1e5.csv.gz'),dtype={'cls':str},usecols=['N','cls','num','ainvs'])
    s=s[s.num==1]; labs=(s.N.astype(str)+','+s.cls).tolist(); ai=s.ainvs.tolist()
    have=set().union(*[done_keys(f) for f in skip]) if skip else set()
    todo=[i for i,l in enumerate(labs) if l not in have]
    labs=[labs[i] for i in todo]; ai=[ai[i] for i in todo]
    print('classes to compute:',len(ai),'(skipped %d)'%len(have)); sys.stdout.flush()
    K=2000; chunks=[(labs[i:i+K],ai[i:i+K]) for i in range(0,len(ai),K)]
    with cf.ThreadPoolExecutor(npr) as ex, gzip.open(out,'wt',compresslevel=6) as g:
        g.write('N,cls,'+','.join('a%d'%p for p in primes(500))+'\n')
        futs=[ex.submit(run,c) for c in chunks]; n=0
        for fu in cf.as_completed(futs):
            g.write('\n'.join(fu.result())+'\n'); n+=1
            if n%20==0: print('chunks done',n,'of',len(chunks)); sys.stdout.flush()
    print('wrote',out,len(ai),'classes')


==> anc/sec3/v1_thm10_expansion.out <==
        p lambda   alpha_p (quadrature)  t^2(lambda/4+1/8)     ratio  (alpha-exp)/t^3  v1: 2t Cov_lin
       97    0.5       2.5773092345e-03   2.5773195876e-03   1.00000        -0.000010    6.152452e-03
       97    2.0       6.4232609610e-03   6.4432989691e-03   0.99689        -0.019143    1.640420e-02
    10007    0.5       2.4982512232e-05   2.4982512241e-05   1.00000        -0.000000    6.057343e-04
    10007    2.0       6.2454408126e-05   6.2456280604e-05   0.99997        -0.001874    1.615061e-03
  1000003    0.5       2.4999925000e-07   2.4999925000e-07   1.00000        -0.000000    6.059453e-05
  1000003    2.0       6.2499793751e-07   6.2499812501e-07   1.00000        -0.000187    1.615624e-04
      101   -0.3       4.8910350219e-04   4.9504950495e-04   0.98799        -0.006035   -3.689786e-03
  1000003   -2.0      -3.7499731252e-07  -3.7499887500e-07   1.00000         0.001562   -1.615624e-04


==> anc/sec3/v1_thm10_expansion.py <==
"""Section 3.2: the small-t expansion of alpha_p(lambda) and the leading term claimed in v1's proof of its Theorem 10.
alpha_p(lambda) = Cov(g_p, x^2) under mu(dx) ~ sqrt(1-x^2) exp(lambda g_p(x)) dx on [-1,1], g_p = -log(1 - 2tx + t^2), t = 1/sqrt(p).
Claim checked: alpha_p(lambda) = t^2 (lambda/4 + 1/8) + O(t^3) as t -> 0 at fixed lambda.
  (g_p = 2tx + t^2(2x^2-1) + O(t^3); Cov_sc(2x^2-1, x^2) = 2 Var_sc(x^2) = 1/8; the tilt exp(2 lambda t x) adds
   2t * Cov_{mu_{2 lambda t}}(x, x^2) = 2t * (2 lambda t)/16 + O(t^4) = lambda t^2/4.)
v1's proof of Theorem 10 instead gives the leading term 2t * Cov_{mu_lambda}(x, x^2), mu_lambda the linear tilt exp(lambda x) at the same lambda,
which is of order t. Quadrature with mpmath at 40 digits; python (3.11), mpmath 1.3. Run time a few seconds."""
from mpmath import mp, mpf, quad, sqrt, log, exp
mp.dps = 40

def moments(weight):
    Z = quad(weight, [-1, 0, 1])
    return lambda F: quad(lambda x: F(x) * weight(x), [-1, 0, 1]) / Z

def alpha(p, lam):
    t = 1 / sqrt(mpf(p)); g = lambda x: -log(1 - 2 * t * x + t * t)
    E = moments(lambda x: sqrt(1 - x * x) * exp(lam * g(x)))
    return E(lambda x: g(x) * x * x) - E(g) * E(lambda x: x * x), t

def cov_linear(lam):
    E = moments(lambda x: sqrt(1 - x * x) * exp(lam * x))
    return E(lambda x: x ** 3) - E(lambda x: x) * E(lambda x: x * x)

print(f"{'p':>9} {'lambda':>6} {'alpha_p (quadrature)':>22} {'t^2(lambda/4+1/8)':>18} {'ratio':>9} {'(alpha-exp)/t^3':>16} {'v1: 2t Cov_lin':>15}")
for p, lam in [(97, 0.5), (97, 2), (10007, 0.5), (10007, 2), (1000003, 0.5), (1000003, 2), (101, -0.3), (1000003, -2)]:
    lam = mpf(lam); a, t = alpha(p, lam); ex = t * t * (lam / 4 + mpf(1) / 8); v1 = 2 * t * cov_linear(lam)
    print(f'{p:>9} {float(lam):>6} {float(a):>22.10e} {float(ex):>18.10e} {float(a / ex):>9.5f} {float((a - ex) / t ** 3):>16.6f} {float(v1):>15.6e}')

